Efficient Tree-Amplitudes in N=4: Automatic BCFW Recursion in Mathematica

We describe an efficient implementation of the BCFW recursion relations for tree-amplitudes in N=4 super Yang-Mills, which can generate analytic formulae for general N^kMHV colour-ordered helicity-amplitudes-which, in particular, includes all those of non-supersymmetric Yang-Mills. This note accompanies the public release of the Mathematica package "bcfw", which can quickly (and automatically) generate these amplitudes in a form that should be easy to export to any computational framework of interest, or which can be evaluated directly within Mathematica given external states specified by four-momenta, spinor-helicity variables or momentum-twistors. Moreover, bcfw is able to solve the BCFW recursion relations using any one of a three-parameter family of recursive `schemes,' leading to an extremely wide variety of distinct analytic representations of any particular amplitude. This flexibility is made possible by bcfw's use of the momentum-twistor Grassmannian integral to describe all tree amplitudes; and this flexibility is accompanied by a remarkable increase in efficiency, leading to formulae that can be evaluated much faster-often by several orders of magnitude-than those previously derived using BCFW.

==> bcfw-v0-walk-through.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    200157,       5178]
NotebookOptionsPosition[    189309,       4827]
NotebookOutlinePosition[    189725,       4845]
CellTagsIndexPosition[    189682,       4842]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Efficient Tree Amplitudes in N=4\[LineSeparator]",
  FontFamily->"Lucida Calligraphy",
  FontWeight->"Plain"],
 StyleBox["via BCFW in the Grassmannian",
  FontFamily->"Lucida Calligraphy",
  FontSize->24,
  FontWeight->"Plain"]
}], "Title",
 CellChangeTimes->{{3.4943053514061613`*^9, 3.494305355390523*^9}, {
  3.494765938833712*^9, 3.494765987672246*^9}, {3.4955005984895906`*^9, 
  3.495500606387753*^9}, {3.49612650419842*^9, 3.496126507034554*^9}},
 TextAlignment->Center,
 TextJustification->0.],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Setup and Initialization ",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.494305774926332*^9, 3.494305796125853*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Loading the package \"bcfw.m\"",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.494526917686791*^9, 3.494526932543523*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "bcfw.m"}]}], "Code",
 CellChangeTimes->{{3.494300199132222*^9, 3.4943002006292057`*^9}, {
  3.4943004055858927`*^9, 3.4943004098965263`*^9}, {3.494305290830184*^9, 
  3.494305303344591*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Examples of Analytic Tree Amplitudes",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.4943058341516523`*^9, 3.49430584140759*^9}, {
  3.49458699806313*^9, 3.49458699806857*^9}, {3.495660788237733*^9, 
  3.495660794050963*^9}, {3.495660878549705*^9, 3.495660900622604*^9}, {
  3.495663840221202*^9, 3.495663847177984*^9}, {3.495990618574459*^9, 
  3.495990623684033*^9}, {3.496347538689782*^9, 3.4963475394781237`*^9}, {
  3.4966688533437643`*^9, 3.496668863137643*^9}, {3.496672356192922*^9, 
  3.4966723623538513`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Warm-up with MHV amplitudes ",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670318887225*^9}, {3.496672368066145*^9, 
  3.4966723835439796`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8-point MHV, pure glue",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
  3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
  3.496672373559928*^9}, {3.496674389520857*^9, 3.496674389700248*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amp", "[", 
   RowBox[{
   "p", ",", "p", ",", "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", 
    "p"}], "]"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "can", " ", "be", " ", "made", " ", "more", " ", "readable", 
    " ", "by", " ", "using", " ", "the", " ", "function", " ", 
    RowBox[{"nice", "[", "]"}]}], "*)"}]}], "\n", 
 RowBox[{"%", "//", "nice"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
  3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
  3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
  3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
  3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
  3.496669049845834*^9, 3.496669052428298*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8-point MHV amplitude involving two fermions",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
   3.49667038932729*^9, 3.496670399800002*^9}, {3.4966723767615957`*^9, 
   3.496672376945671*^9}, 3.496674393389127*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amp", "[", 
   RowBox[{
    RowBox[{"p", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "p", ",", 
    RowBox[{"m", "/", "2"}], ",", "p", ",", "p"}], "]"}], "//", 
  "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
  3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
  3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
  3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
  3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
  3.496669049845834*^9, 3.4966690759955587`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Specifying arbitrary component helicity-amplitudes",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670364350111*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"component field\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->16], 
     StyleBox["\<\"SU(4\\!\\(\\*SubscriptBox[\\()\\), \\(R\\)]\\)-charge\"\>",
      
      StripOnInput->False,
      FontFamily->Times,
      FontSize->16], 
     StyleBox["\<\"alternative notation\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->16], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14]},
    {
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(g\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->16], 
     StyleBox["\<\"{}\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"\\\"p\\\"\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"positive-helicity gluon\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14]},
    {
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Psi]\\), \\(\\(+1\\)/2\\)]\\)\
\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->16], 
     StyleBox["\<\"{i}\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"\\\"p/2\\\"(\[DoubleLongLeftRightArrow]{4})\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"positive-helicity fermion\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14]},
    {
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(s\\), \\(0\\)]\\)\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->16], 
     StyleBox["\<\"{i, j}\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"scalar\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14]},
    {
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Psi]\\), \\(\\(-1\\)/2\\)]\\)\
\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->16], 
     StyleBox["\<\"{i, j, k}\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"\\\"m/2\\\"(\[DoubleLongLeftRightArrow]{1, 2, 3})\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"negative-helicity fermion\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14]},
    {
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(g\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->16], 
     StyleBox["\<\"{1, 2, 3, 4}\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"\\\"m\\\"\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14], 
     StyleBox["\<\"negative-helicity gluon\"\>",
      StripOnInput->False,
      FontFamily->Times,
      FontSize->14]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Left}}},
   GridBoxDividers->{
    "Columns" -> {{True, True, False}}, 
     "Rows" -> {{True, True, False, False, False, False, True}}},
   GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.496669200727943*^9, {3.4966692804787903`*^9, 3.4966693126536503`*^9}, {
   3.4966693877156897`*^9, 3.496669404725267*^9}, {3.4966694547316017`*^9, 
   3.4966695186142197`*^9}, {3.4966695571293297`*^9, 3.496669986724917*^9}, {
   3.496670035782505*^9, 3.4966701182832727`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{
     RowBox[{"p", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "p", ",", 
     RowBox[{"m", "/", "2"}], ",", "p", ",", "p"}], "]"}], "//", "nice"}], 
  "\n", 
  RowBox[{"(*", 
   RowBox[{"Is", " ", "equivalent", " ", 
    RowBox[{"to", ":"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Amp", "[", 
   RowBox[{
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}], "//", "nice"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, {3.496670210429399*^9, 
   3.496670240366605*^9}, 3.496670368049345*^9, {3.496672325299203*^9, 
   3.496672334313013*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["6-point MHV with four fermions, two scalars",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
  3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
  3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
  3.4966723904969263`*^9, 3.496672392112814*^9}, {3.4966725510368233`*^9, 
  3.49667258277814*^9}, {3.496672826529922*^9, 3.496672828929944*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "function", " ", "\"\<withTiming\>\"", " ", "not", " ", 
     "only", " ", "times", " ", "the", " ", "evaluation", " ", "of", " ", 
     "an", " ", "arbitrary", " ", "expression"}], ",", " ", "\n", 
    RowBox[{
    "but", " ", "it", " ", "also", " ", "parses", " ", "the", " ", "input"}], 
    ",", " ", 
    RowBox[{
    "making", " ", "it", " ", "a", " ", "bit", " ", "more", " ", 
     "\"\<human-readable\>\""}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Amp", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}], "//", "withTiming"}], "//", 
   "nice"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["7-point MHV with four gluons, two scalars, one  \
fermion",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
   3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
   3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
   3.4966723904969263`*^9, 3.496672392112814*^9}, {3.496672494040572*^9, 
   3.49667249465475*^9}, 3.496672833378714*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], "//", "withTiming"}], "//", 
  "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8-point MHV with four gluons, two scalars, two \
fermions",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
   3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
   3.4966704468171577`*^9}, {3.4966723873534718`*^9, 
   3.4966723876086693`*^9}, {3.496672497551392*^9, 3.496672499528236*^9}, 
   3.496672836987527*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "function"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Amp", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "//", "withTiming"}], "//", 
   "nice"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, {
   3.496672309150134*^9, 3.496672346386422*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["NMHV Amplitudes",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670364350111*^9}, {3.496672739577374*^9, 
  3.496672741679739*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["5-point NMHV",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
  3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
  3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
  3.4966723904969263`*^9, 3.496672392112814*^9}, {3.4966725510368233`*^9, 
  3.49667258277814*^9}, {3.4966727647156067`*^9, 3.496672775128607*^9}, {
  3.4966728203215637`*^9, 3.496672845243094*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"m", ",", "m", ",", "m", ",", "p", ",", "p"}], "]"}], "//", 
   "withTiming"}], "//", "nice"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amp", "[", 
     RowBox[{"m", ",", "m", ",", "m", ",", "p", ",", "p"}], "]"}], "//", 
    "withTiming"}], "//", 
   RowBox[{"toSpinorHelicity", "[", "]"}]}], "//", "nice"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, 
   3.498083368684292*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m"}], "]"}], "//", 
   "withTiming"}], "//", "nice"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amp", "[", 
     RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m"}], "]"}], "//", 
    "withTiming"}], "//", 
   RowBox[{"toSpinorHelicity", "[", "]"}]}], "//", "nice"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.4966728811346207`*^9, 3.496672895958394*^9}, 3.498083363117057*^9, 
   3.4980833974367113`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", "m", ",", 
     RowBox[{"p", "/", "2"}]}], "]"}], "//", "withTiming"}], "//", 
  "nice"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amp", "[", 
     RowBox[{
      RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", "m", ",", 
      RowBox[{"p", "/", "2"}]}], "]"}], "//", "withTiming"}], "//", 
   RowBox[{"toSpinorHelicity", "[", "]"}]}], "//", "nice"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.4966728811346207`*^9, 3.496672895958394*^9}, {3.496672939311097*^9, 
   3.49667298847254*^9}, 3.498083390812909*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["6-point NMHV",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
   3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
   3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
   3.4966723904969263`*^9, 3.496672392112814*^9}, {3.4966725510368233`*^9, 
   3.49667258277814*^9}, {3.4966727647156067`*^9, 3.496672775128607*^9}, {
   3.496672815628613*^9, 3.496672817113331*^9}, 3.496672849961236*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], "//",
    "withTiming"}], "//", "nice"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amp", "[", 
     RowBox[{"m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], "//",
     "withTiming"}], "//", 
   RowBox[{"toSpinorHelicity", "[", "]"}]}], "//", "nice"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.496672862686452*^9, 3.4966728647644463`*^9}, 3.498083416725968*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], "]"}], "//",
    "withTiming"}], "//", "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.496672862686452*^9, 3.4966728647644463`*^9}, {3.496672916618168*^9, 
   3.496672924372282*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "p", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], "//", "withTiming"}], "//", 
  "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.496672862686452*^9, 3.4966728647644463`*^9}, {3.496672916618168*^9, 
   3.496672924372282*^9}, {3.4966731013802443`*^9, 3.49667314020232*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["7-point NMHV",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
   3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
   3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
   3.4966723904969263`*^9, 3.496672392112814*^9}, {3.4966725510368233`*^9, 
   3.49667258277814*^9}, {3.4966727647156067`*^9, 3.496672775128607*^9}, {
   3.496672815628613*^9, 3.496672817113331*^9}, 3.496672849961236*^9, {
   3.4966731695376596`*^9, 3.4966731700164557`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", ",", "p"}],
     "]"}], "//", "withTiming"}], "//", "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.496672862686452*^9, 3.4966728647644463`*^9}, {3.4966731732599487`*^9, 
   3.496673173523265*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"p", ",", "p", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p"}],
     "]"}], "//", "withTiming"}], "//", "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.496672862686452*^9, 3.4966728647644463`*^9}, {3.496672916618168*^9, 
   3.496672924372282*^9}, {3.4966731839881477`*^9, 3.496673184674358*^9}, {
   3.4966732235107803`*^9, 3.496673233752014*^9}, {3.496673343086849*^9, 
   3.496673358233446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "p", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", "p"}], "]"}], "//", "withTiming"}], "//", 
  "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.496672862686452*^9, 3.4966728647644463`*^9}, {3.496672916618168*^9, 
   3.496672924372282*^9}, {3.4966731013802443`*^9, 3.49667314020232*^9}, {
   3.4966732431286182`*^9, 3.496673243424923*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->18,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None"],
 StyleBox["MHV Amplitudes",
  FontSize->18]
}], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670364350111*^9}, {3.496672739577374*^9, 
  3.496672741679739*^9}, {3.496673424712594*^9, 3.4966734352897*^9}, {
  3.496673532344798*^9, 3.4966735449548607`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["6-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
  3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
  3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
  3.4966723904969263`*^9, 3.496672392112814*^9}, {3.4966725510368233`*^9, 
  3.49667258277814*^9}, {3.4966727647156067`*^9, 3.496672775128607*^9}, {
  3.4966728203215637`*^9, 3.496672845243094*^9}, {3.4966735769503517`*^9, 
  3.496673591003111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p"}], "]"}], "//",
    "withTiming"}], "//", "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.4966735686131697`*^9, 3.49667356930369*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["7-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
  3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
  3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
  3.4966723904969263`*^9, 3.496672392112814*^9}, {3.4966725510368233`*^9, 
  3.49667258277814*^9}, {3.4966727647156067`*^9, 3.496672775128607*^9}, {
  3.4966728203215637`*^9, 3.496672845243094*^9}, {3.4966735769503517`*^9, 
  3.496673591003111*^9}, {3.496673643710931*^9, 3.496673644068933*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Amp", "[", 
    RowBox[{"m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p"}],
     "]"}], "//", "withTiming"}], "//", "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.496672862686452*^9, 3.4966728647644463`*^9}, {3.4966736465581512`*^9, 
   3.496673646845778*^9}, {3.496673782155528*^9, 3.49667379152826*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["8-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
  3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
  3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
  3.4966723904969263`*^9, 3.496672392112814*^9}, {3.4966725510368233`*^9, 
  3.49667258277814*^9}, {3.4966727647156067`*^9, 3.496672775128607*^9}, {
  3.4966728203215637`*^9, 3.496672845243094*^9}, {3.4966735769503517`*^9, 
  3.496673591003111*^9}, {3.496673643710931*^9, 3.496673667711279*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amp", "[", 
     RowBox[{
     "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", ",", 
      "p"}], "]"}], "//", "withTiming"}], "//", "twistorSimplify"}], "//", 
  "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.496672862686452*^9, 3.4966728647644463`*^9}, {3.4966736465581512`*^9, 
   3.4966737112824163`*^9}, {3.496673751834032*^9, 3.4966737544629803`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["9-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
  3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
  3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
  3.4966723904969263`*^9, 3.496672392112814*^9}, {3.4966725510368233`*^9, 
  3.49667258277814*^9}, {3.4966727647156067`*^9, 3.496672775128607*^9}, {
  3.4966728203215637`*^9, 3.496672845243094*^9}, {3.4966735769503517`*^9, 
  3.496673591003111*^9}, {3.496673643710931*^9, 3.496673667711279*^9}, {
  3.4966738143194847`*^9, 3.496673814590638*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amp", "[", 
     RowBox[{"m", ",", "m", ",", "m", ",", 
      RowBox[{"m", "/", "2"}], ",", "p", ",", "p", ",", "p", ",", "p", ",", 
      RowBox[{"p", "/", "2"}]}], "]"}], "//", "withTiming"}], "//", 
   "twistorSimplify"}], "//", "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.496672862686452*^9, 3.4966728647644463`*^9}, {3.4966736465581512`*^9, 
   3.4966737112824163`*^9}, {3.496673751834032*^9, 3.4966737544629803`*^9}, {
   3.496673817862805*^9, 3.4966739399887667`*^9}, {3.496673977146782*^9, 
   3.496673977447577*^9}, {3.49667403050113*^9, 3.496674087249531*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->18,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV Amplitudes",
  FontSize->18]
}], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670364350111*^9}, {3.496672739577374*^9, 
  3.496672741679739*^9}, {3.496673424712594*^9, 3.4966734352897*^9}, {
  3.496673532344798*^9, 3.4966735449548607`*^9}, {3.496674106321454*^9, 
  3.4966741065618153`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["10-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.496669039360656*^9}, {
  3.49667038932729*^9, 3.496670399800002*^9}, {3.496670436040824*^9, 
  3.4966704468171577`*^9}, {3.496670562953487*^9, 3.4966705857718287`*^9}, {
  3.4966723904969263`*^9, 3.496672392112814*^9}, {3.4966725510368233`*^9, 
  3.49667258277814*^9}, {3.4966727647156067`*^9, 3.496672775128607*^9}, {
  3.4966728203215637`*^9, 3.496672845243094*^9}, {3.4966735769503517`*^9, 
  3.496673591003111*^9}, {3.496674115008573*^9, 3.496674118695527*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amp", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}], "//", "withTiming"}], "//", 
   "twistorSimplify"}], "//", "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.4966735686131697`*^9, 3.49667356930369*^9}, {3.496674129670196*^9, 
   3.496674135930106*^9}, {3.4966839808401823`*^9, 3.4966839940404797`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"AmpTerms", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], "//", "withTiming"}], "//", 
    "twistorSimplify"}], "//", "Total"}], "//", "nice"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.4966690759955587`*^9}, 3.4966704547088337`*^9, 
   3.4966705601288977`*^9, {3.4966719329585857`*^9, 3.496671934930777*^9}, {
   3.496672564641213*^9, 3.4966725700775843`*^9}, {3.4966726517772903`*^9, 
   3.4966727114914207`*^9}, {3.496672778857275*^9, 3.496672789962968*^9}, {
   3.4966735686131697`*^9, 3.49667356930369*^9}, {3.496674129670196*^9, 
   3.496674135930106*^9}, {3.496674168050886*^9, 3.496674172778017*^9}, {
   3.496685436185734*^9, 3.49668549849151*^9}, {3.49668570104698*^9, 
   3.4966857014249268`*^9}, {3.496685816977627*^9, 3.4966858607880898`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Numerical Evaluation of Tree Amplitudes",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.494305944035241*^9, 3.4943059486180277`*^9}, {
  3.4943064038755703`*^9, 3.494306404819619*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Using pre-defined reference kinematics (useful for \
infinite-precision results)",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670318887225*^9}, {3.496672368066145*^9, 
  3.4966723835439796`*^9}, {3.496674276594733*^9, 3.496674297873852*^9}, {
  3.496674424822361*^9, 3.4966744342951612`*^9}, {3.496674698364235*^9, 
  3.496674705375539*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["8-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}}],

Cell[BoxData[{
 RowBox[{"useReferences", "[", "8", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", ",", 
    "p"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
  3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
  3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
  3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
  3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
  3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
  3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
  3.4968699406195307`*^9, 3.4968699456681757`*^9}}],

Cell[TextData[{
 StyleBox["Once one amplitude has been computed (for particular kinematics), \
all the other helicity-amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968698912950087`*^9, 3.4968699257844563`*^9}, {
   3.496871098838819*^9, 3.496871098905411*^9}, 3.496871167216151*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "p", ",", 
     "m"}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968703975019484`*^9, 3.49687039786976*^9}, 
   3.496870515891542*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["9-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.4966744784864187`*^9}}],

Cell[BoxData[{
 RowBox[{"useReferences", "[", "9", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", ",", "p", 
    ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
  3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
  3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
  3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
  3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
  3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
  3.496674349117816*^9}, {3.496674417737351*^9, 3.496674486330414*^9}, {
  3.4968703182999983`*^9, 3.496870365180478*^9}}],

Cell[TextData[{
 StyleBox["Once one amplitude has been computed (for particular kinematics), \
all the other helicity-amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968698912950087`*^9, 3.4968699257844563`*^9}, {
   3.496871096160832*^9, 3.496871096207013*^9}, 3.496871164723186*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p",
      ",", "p"}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "p", ",", 
     "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968704038136253`*^9, 3.496870404461515*^9}, {
   3.496870434798312*^9, 3.496870451544842*^9}, 3.496870512367483*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["10-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.496674500504915*^9}}],

Cell[BoxData[{
 RowBox[{"useReferences", "[", "10", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", 
    ",", "p", ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
  3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
  3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
  3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
  3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
  3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
  3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
  3.496870547742008*^9, 3.4968705505510607`*^9}}],

Cell[TextData[{
 StyleBox["Once one amplitude has been computed (for particular kinematics), \
all the other helicity-amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968698912950087`*^9, 3.4968699257844563`*^9}, 
   3.496871161635468*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p",
      ",", "m", ",", "p"}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "m", ",", 
     "p", ",", "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968704038136253`*^9, 3.496870404461515*^9}, {
   3.496870434798312*^9, 3.496870451544842*^9}, 3.496870512367483*^9, {
   3.496870543076501*^9, 3.496870576767048*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["11-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.496674500504915*^9}, {
   3.4966745761056128`*^9, 3.4966745763862057`*^9}}],

Cell[BoxData[{
 RowBox[{"useReferences", "[", "11", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", 
    ",", "p", ",", "p", ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
  3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
  3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
  3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
  3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
  3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
  3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
  3.496674578397559*^9, 3.4966745835659027`*^9}, {3.496870664847015*^9, 
  3.496870671606291*^9}}],

Cell[TextData[{
 StyleBox["Once one amplitude has been computed (for particular kinematics), \
all the other helicity-amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968698912950087`*^9, 3.4968699257844563`*^9}, {
  3.4968711090069304`*^9, 3.4968711543507347`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p",
      ",", "m", ",", "p", ",", "p"}], "]"}], "//", "withTiming"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{"p", ",", 
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "m", ",", 
     "p", ",", "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968704038136253`*^9, 3.496870404461515*^9}, {
   3.496870434798312*^9, 3.496870451544842*^9}, 3.496870512367483*^9, {
   3.496870543076501*^9, 3.496870576767048*^9}, {3.496870700092244*^9, 
   3.496870710169509*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["12-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "4"], TraditionalForm]], "None"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.496674500504915*^9}, {
   3.4966745761056128`*^9, 3.4966745763862057`*^9}, {3.4968707378834352`*^9, 
   3.496870740662951*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{" ", 
      RowBox[{
       RowBox[{
        RowBox[{
        "This", " ", "has", " ", "been", " ", "commented", " ", "out", " ", 
         "soas", " ", "to", " ", "avoid", " ", "a", " ", "30"}], "-", 
        RowBox[{"second", " ", "computation", " ", "of", " ", "the", " ", 
         RowBox[{"contour", ".", " ", "Once"}], " ", "the", " ", "contour", 
         " ", "has", " ", "been", " ", "recursed", " ", 
         RowBox[{"(", 
          RowBox[{"all", " ", "1764", " ", 
           RowBox[{"terms", "!"}]}], ")"}]}]}], ",", "\n", 
       RowBox[{
       "then", " ", "the", " ", "a", " ", "typical", " ", "first", " ", 
        "amplitude", " ", "requires", " ", "a", " ", "few", " ", "seconds", 
        " ", "and", " ", "subsequent", " ", "helicity", " ", "amplitudes", 
        " ", "require", " ", "a", " ", "few", " ", "hundred", " ", 
        "milliseconds"}]}], ")"}], ".", "\n", 
     RowBox[{"useReferences", "[", "12", "]"}]}], "\n", 
    RowBox[{"nAmp", "[", 
     RowBox[{
     "m", ",", "m", ",", "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", 
      "p", ",", "p", ",", "p", ",", "p", ",", "p"}], "]"}]}], "//", 
   "withTiming"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}], "\n", "\n", "*)"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
  3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
  3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
  3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
  3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
  3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
  3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
  3.496674578397559*^9, 3.4966745835659027`*^9}, {3.496870664847015*^9, 
  3.496870671606291*^9}, {3.4968707429115458`*^9, 3.496870748624257*^9}, {
  3.496871188268734*^9, 3.49687122970153*^9}, {3.49687126297659*^9, 
  3.496871315063689*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"nAmp", "[", 
      RowBox[{
      "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", 
       "m", ",", "p", ",", "m", ",", "p", ",", "m"}], "]"}], "//", 
     RowBox[{"withTiming", "\n", "\n", 
      RowBox[{"nAmp", "[", 
       RowBox[{"p", ",", "m", ",", "p", ",", 
        RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "m", ",", 
        
        RowBox[{"p", "/", "2"}], ",", "m", ",", "p", ",", "m"}], "]"}]}]}], "//", 
    RowBox[{"withTiming", "\n", "\n", 
     RowBox[{"nAmp", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}]}]}], "//", 
   "withTiming"}], "\n", "*)"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968704038136253`*^9, 3.496870404461515*^9}, {
   3.496870434798312*^9, 3.496870451544842*^9}, 3.496870512367483*^9, {
   3.496870543076501*^9, 3.496870576767048*^9}, {3.496870700092244*^9, 
   3.496870710169509*^9}, {3.496870755791636*^9, 3.496870773535966*^9}, {
   3.496870838865732*^9, 3.496870874408046*^9}, {3.496871318455442*^9, 
   3.4968713259322042`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Use randomly-generated physical momenta in Minkowski \
signature (either rational or real-valued)",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670318887225*^9}, {3.496672368066145*^9, 
  3.4966723835439796`*^9}, {3.496674276594733*^9, 3.496674297873852*^9}, {
  3.496674424822361*^9, 3.4966744342951612`*^9}, {3.496674698364235*^9, 
  3.496674705375539*^9}, {3.496674749963955*^9, 3.4966747774160147`*^9}, {
  3.496674822652309*^9, 3.496674825257852*^9}, {3.496675318304388*^9, 
  3.496675342284225*^9}, {3.496675896569295*^9, 3.496675907526999*^9}, {
  3.496676065173471*^9, 3.496676073836904*^9}, {3.496677132290441*^9, 
  3.496677135471611*^9}, {3.4979087539238033`*^9, 3.49790875769823*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Basic data associated with randomly-generated \
kinematics",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496675349194023*^9, 3.496675352636525*^9}, {
   3.496675912472844*^9, 3.496675925375107*^9}, {3.49687193655422*^9, 
   3.496871962087461*^9}}],

Cell[TextData[{
 StyleBox["If the second (optional) argument of useRandomKinematics is \"1\", \
then ",
  FontSize->14],
 StyleBox["rational",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" kinematical data will be generated",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"useRandomKinematics", "[", 
   RowBox[{"8", ",", "1"}], "]"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"fourMomenta", ":"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Column", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Randomly-Generated, Four-Momenta in Minkowski Signature\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "Times"}]}], "]"}], ",", 
      RowBox[{"Grid", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Join", "@@@", 
             RowBox[{"Transpose", "[", 
              RowBox[{"List", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"Subscript", "[", 
                    RowBox[{"p", ",", "#"}], "]"}], "}"}], "&"}], "/@", 
                 RowBox[{"Range", "[", 
                  RowBox[{"Length", "[", "fourMomenta", "]"}], "]"}]}], ",", 
                "fourMomenta"}], "]"}], "]"}]}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\"\<\>\"", ",", "\"\<E\>\"", ",", 
             "\"\<\!\(\*SubscriptBox[\(p\), \(x\)]\)\>\"", ",", 
             "\"\<\!\(\*SubscriptBox[\(p\), \(y\)]\)\>\"", ",", 
             "\"\<\!\(\*SubscriptBox[\(p\), \(z\)]\)\>\""}], "}"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"Dividers", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"regionMomenta", ":"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Column", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Region Momenta Associated with the Four-Momenta Above\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "Times"}]}], "]"}], ",", 
      RowBox[{"Grid", "[", 
       RowBox[{"(", 
        RowBox[{"List", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"Length", "[", "regionMomenta", "]"}], "]"}]}], ",", 
          RowBox[{"nice", "/@", "regionMomenta"}]}], "]"}], ")"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"Ls", " ", "and", " ", 
    RowBox[{"Lbs", ":"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Column", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Spinor-Helicity Variables Associated with these Kinematics\>\"", 
        ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "Times"}]}], "]"}], ",", "\n", 
      RowBox[{"Grid", "[", 
       RowBox[{"List", "@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Grid", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"Transpose", "/@", 
            RowBox[{"Transpose", "[", 
             RowBox[{"List", "[", 
              RowBox[{
               RowBox[{"Transpose", "@", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\[Lambda]", ",", "#"}], "]"}], "&"}], "/@", 
                   RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "Ls", "]"}], "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"nice", "/@", 
                    RowBox[{"Chop", "@", "Ls"}]}], "/.", "rootSrule"}]}], 
                 "]"}]}], ",", 
               RowBox[{"Transpose", "@", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    OverscriptBox["\[Lambda]", "~"], ",", "#"}], "]"}], "&"}],
                    "/@", 
                   RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "Lbs", "]"}], "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"nice", "/@", 
                    RowBox[{"Chop", "@", "Lbs"}]}], "/.", "rootSrule"}]}], 
                 "]"}]}]}], "]"}], "]"}]}], ")"}]}], ")"}]}], "]"}]}], "}"}], 
    ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"Zs", ":"}], "*)"}]}], "\n", 
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"\"\<Momentum-Twistors Defined for these Kinematics\>\"", ",", 
       RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
       RowBox[{"FontFamily", "\[Rule]", "Times"}]}], "]"}], ",", 
     RowBox[{"Grid", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Join", "@@@", 
            RowBox[{"Transpose", "[", 
             RowBox[{"List", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"Subscript", "[", 
                   RowBox[{"Z", ",", "#"}], "]"}], "}"}], "&"}], "/@", 
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "Zs", "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"Chop", "@", "Zs"}], "/.", "rootSrule"}]}], "]"}], 
             "]"}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(\[Lambda]\), \(1\)]\)\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(\[Lambda]\), \(2\)]\)\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(\[Mu]\), \(1\)]\)\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(\[Mu]\), \(2\)]\)\>\""}], "}"}]}], 
         "]"}], "]"}], ",", 
       RowBox[{"Dividers", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/Y6bITyV85Ujd34wmN5VsSUfRHc6exaBaIsvdosK
uV85LvR+uARE/1JLXQuiV7zbvAlET1n6bXkdkA5WZFkBooVaLzBM53nl2D+r
hBFE66TefxzL+8pxeuGaJyBaSND6PYiet6UXTKdFZDQnAGm1o4tbQXTiDPM+
EB3gWj8FRFvcnLwHRD+zX7MPRFeYTDwEoi+fFr0Com89zv4OopWZf/0F0cd4
A5kTgbTLxjpOEC3iLSQLoo0Sf4HpWfli+w4A6Xu8umBayFmW5SCQfpdoIQii
H/C9FQXRDLIawSDaysovFkQfWvhlLojO2zZlGYjexP15N4g+cy7yxi7+V44T
Nnoy7wbS27J2sYPoyy92aoBoAMa/op4=
  "]],

Cell[TextData[StyleBox["Alternatively, one can use real momenta with \
real-valued coefficients (which is the default option):",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}, {3.4968732302836*^9, 3.496873265877913*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"useRandomKinematics", "[", "8", "]"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"fourMomenta", ":"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Column", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Randomly-Generated, Four-Momenta in Minkowski Signature\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "Times"}]}], "]"}], ",", 
      RowBox[{"Grid", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Join", "@@@", 
             RowBox[{"Transpose", "[", 
              RowBox[{"List", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"Subscript", "[", 
                    RowBox[{"p", ",", "#"}], "]"}], "}"}], "&"}], "/@", 
                 RowBox[{"Range", "[", 
                  RowBox[{"Length", "[", "fourMomenta", "]"}], "]"}]}], ",", 
                "fourMomenta"}], "]"}], "]"}]}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\"\<\>\"", ",", "\"\<E\>\"", ",", 
             "\"\<\!\(\*SubscriptBox[\(p\), \(x\)]\)\>\"", ",", 
             "\"\<\!\(\*SubscriptBox[\(p\), \(y\)]\)\>\"", ",", 
             "\"\<\!\(\*SubscriptBox[\(p\), \(z\)]\)\>\""}], "}"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"Dividers", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"regionMomenta", ":"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Column", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Region Momenta Associated with the Four-Momenta Above\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "Times"}]}], "]"}], ",", 
      RowBox[{"Grid", "[", 
       RowBox[{"(", 
        RowBox[{"List", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"Length", "[", "regionMomenta", "]"}], "]"}]}], ",", 
          RowBox[{"nice", "/@", "regionMomenta"}]}], "]"}], ")"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"Ls", " ", "and", " ", 
    RowBox[{"Lbs", ":"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Column", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Spinor-Helicity Variables Associated with these Kinematics\>\"", 
        ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "Times"}]}], "]"}], ",", "\n", 
      RowBox[{"Grid", "[", 
       RowBox[{"List", "@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Grid", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"Transpose", "/@", 
            RowBox[{"Transpose", "[", 
             RowBox[{"List", "[", 
              RowBox[{
               RowBox[{"Transpose", "@", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\[Lambda]", ",", "#"}], "]"}], "&"}], "/@", 
                   RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "Ls", "]"}], "]"}]}], ",", 
                  RowBox[{"nice", "/@", 
                   RowBox[{"Chop", "@", "Ls"}]}]}], "]"}]}], ",", 
               RowBox[{"Transpose", "@", 
                RowBox[{"List", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{
                    OverscriptBox["\[Lambda]", "~"], ",", "#"}], "]"}], "&"}],
                    "/@", 
                   RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "Lbs", "]"}], "]"}]}], ",", 
                  RowBox[{"nice", "/@", 
                   RowBox[{"Chop", "@", "Lbs"}]}]}], "]"}]}]}], "]"}], 
             "]"}]}], ")"}]}], ")"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"Zs", ":"}], "*)"}]}], "\n", 
 RowBox[{"Column", "[", 
  RowBox[{
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"\"\<Momentum-Twistors Defined for these Kinematics\>\"", ",", 
       RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
       RowBox[{"FontFamily", "\[Rule]", "Times"}]}], "]"}], ",", 
     RowBox[{"Grid", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Join", "@@@", 
            RowBox[{"Transpose", "[", 
             RowBox[{"List", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"Subscript", "[", 
                   RowBox[{"Z", ",", "#"}], "]"}], "}"}], "&"}], "/@", 
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "[", "Zs", "]"}], "]"}]}], ",", 
               RowBox[{"Chop", "@", "Zs"}]}], "]"}], "]"}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(\[Lambda]\), \(1\)]\)\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(\[Lambda]\), \(2\)]\)\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(\[Mu]\), \(1\)]\)\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(\[Mu]\), \(2\)]\)\>\""}], "}"}]}], 
         "]"}], "]"}], ",", 
       RowBox[{"Dividers", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/Y6bITyV85Ujd34wmN5VsSUfRHc6exaBaIsvdosK
uV85LvR+uARE/1JLXQuiV7zbvAlET1n6bXkdkA5WZFkBooVaLzBM53nl2D+r
hBFE66TefxzL+8pxeuGaJyBaSND6PYiet6UXTKdFZDQnAGm1o4tbQXTiDPM+
EB3gWj8FRFvcnLwHRD+zX7MPRFeYTDwEoi+fFr0Com89zv4OopWZf/0F0cd4
A5kTgbTLxjpOEC3iLSQLoo0Sf4HpWfli+w4A6Xu8umBayFmW5SCQfpdoIQii
H/C9FQXRDLIawSDaysovFkQfWvhlLojO2zZlGYjexP15N4g+cy7yxi7+V44T
Nnoy7wbS27J2sYPodSue6YJoAMT+oms=
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["8-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496675349194023*^9, 3.496675352636525*^9}, {
   3.496675912472844*^9, 3.496675925375107*^9}}],

Cell[TextData[{
 StyleBox["If the second (optional) argument of useRandomKinematics is \"1\", \
then ",
  FontSize->14],
 StyleBox["rational",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" kinematical data will be generated",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}}],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", 
  RowBox[{"8", ",", "1"}], "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nAmp", "[", 
     RowBox[{
     "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", 
      "p"}], "]"}], "//", "withTiming"}], "//", "Simplify"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"all", " ", "the", " ", "spinor"}], "-", 
    RowBox[{
    "helicity", " ", "variables", " ", "have", " ", "been", " ", "normalized",
      " ", "so", " ", "that", " ", "the", " ", "action", " ", "of", " ", 
     "parity", " ", "is", " ", "complex", " ", "conjugation", " ", "of", " ", 
     "the", " ", 
     RowBox[{"amplitudes", ":"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", 
     "m"}], "]"}], "//", "withTiming"}], "//", "Simplify"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
  3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
  3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
  3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
  3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
  3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
  3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
  3.496674788620266*^9, 3.4966748053828*^9}, {3.496674836537655*^9, 
  3.496674976681131*^9}, {3.496675259371564*^9, 3.496675311812883*^9}, {
  3.4966753545329313`*^9, 3.496675403959139*^9}, {3.496675560571665*^9, 
  3.4966755678243647`*^9}, {3.496871408701123*^9, 3.496871409407943*^9}}],

Cell[TextData[{
 StyleBox["As always, once any particular amplitude has been computed (for \
particular kinematics), all subsequent amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nAmp", "[", 
     RowBox[{
     "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "p", ",", 
      "m"}], "]"}], "//", "withTiming"}], "//", "Simplify"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nAmp", "[", 
     RowBox[{"m", ",", "p", ",", 
      RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", 
      RowBox[{"p", "/", "2"}], ",", "m", ",", "p"}], "]"}], "//", 
    "withTiming"}], "//", "Simplify"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", "withTiming"}],
   "//", "Simplify"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968703975019484`*^9, 3.49687039786976*^9}, 
   3.496870515891542*^9, {3.496871563639765*^9, 3.4968716229087677`*^9}}],

Cell[TextData[StyleBox["Computations speed-up if real-valued twistors are \
used (which is the default option for useRandomKinematics):",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.496675002218338*^9, 3.4966750402472343`*^9}, {
  3.496675854813918*^9, 3.4966758693491077`*^9}, {3.4968714373400784`*^9, 
  3.496871438927683*^9}}],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", "8", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", 
     "p"}], "]"}], "//", "withTiming"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"all", " ", "the", " ", "spinor"}], "-", 
    RowBox[{
    "helicity", " ", "variables", " ", "have", " ", "been", " ", "normalized",
      " ", "so", " ", "that", " ", "the", " ", "action", " ", "of", " ", 
     "parity", " ", "is", " ", "complex", " ", "conjugation", " ", "of", " ", 
     "the", " ", 
     RowBox[{"amplitudes", ":"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", 
    "m"}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.496674788620266*^9, 3.4966748053828*^9}, {3.496674836537655*^9, 
   3.496674976681131*^9}, {3.4966750430282907`*^9, 3.496675054527658*^9}, {
   3.4966751761234503`*^9, 3.496675178220276*^9}, 3.496675571970615*^9, {
   3.496676442798992*^9, 3.4966764447579117`*^9}}],

Cell[TextData[{
 StyleBox["As always, once any particular amplitude has been computed (for \
particular kinematics), all subsequent amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "p", ",", 
     "m"}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{"m", ",", "p", ",", 
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968703975019484`*^9, 3.49687039786976*^9}, 
   3.496870515891542*^9, {3.496871563639765*^9, 3.4968716229087677`*^9}, {
   3.496871807044018*^9, 3.49687181295292*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["9-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.4966744784864187`*^9}}],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", "9", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", 
    ",", "p"}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674486330414*^9}, {
   3.4966750728247747`*^9, 3.496675080456819*^9}, {3.496675162573121*^9, 
   3.4966751689568644`*^9}, 3.4966758740374317`*^9}],

Cell[TextData[{
 StyleBox["As always, once any particular amplitude has been computed (for \
particular kinematics), all subsequent amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "p",
      ",", "m"}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{"m", ",", "p", ",", "p", ",", 
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", "2", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968703975019484`*^9, 3.49687039786976*^9}, 
   3.496870515891542*^9, {3.496871563639765*^9, 3.4968716229087677`*^9}, {
   3.496871791278391*^9, 3.49687187024619*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["10-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.496674500504915*^9}}],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", "10", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", 
    ",", "p", ",", "p"}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
   3.496675097313085*^9, 3.496675129179358*^9}, {3.4966751888836184`*^9, 
   3.4966751965753803`*^9}, 3.496675879215638*^9, 3.49687348590128*^9, {
   3.4968735232704887`*^9, 3.496873526442816*^9}}],

Cell[TextData[{
 StyleBox["As always, once any particular amplitude has been computed (for \
particular kinematics), all subsequent amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", 
    ",", "p", ",", "m"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p",
      ",", "m", ",", "p"}], "]"}], "//", "withTiming"}], "\n", "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{"p", ",", 
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p", ",", "m"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"p", "/", "2"}], ",", "m", ",", "p", ",", "m", ",", "p", ",", "m",
     ",", "p", ",", 
    RowBox[{"m", "/", "2"}], ",", "p", ",", "m"}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
   3.496675097313085*^9, 3.496675129179358*^9}, {3.4966751888836184`*^9, 
   3.4966751965753803`*^9}, 3.496675879215638*^9, {3.49687348590128*^9, 
   3.4968735529639053`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["11-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.496674500504915*^9}, {
   3.4966745761056128`*^9, 3.4966745763862057`*^9}}],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", "11", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", 
    ",", "p", ",", "p", ",", "p"}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
   3.496674578397559*^9, 3.4966745835659027`*^9}, {3.496675956164481*^9, 
   3.496675965123686*^9}, 3.4966764963814297`*^9, {3.496873599673608*^9, 
   3.496873604812635*^9}}],

Cell[TextData[{
 StyleBox["As always, once any particular amplitude has been computed (for \
particular kinematics), all subsequent amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", 
    ",", "p", ",", "m", ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p",
      ",", "m", ",", "p", ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{"p", ",", 
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "p", ",", 
     "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p", ",", "m"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"p", "/", "2"}], ",", "m", ",", "p", ",", "m", ",", "p", ",", "p",
     ",", "m", ",", "p", ",", 
    RowBox[{"m", "/", "2"}], ",", "p", ",", "m"}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
   3.496675097313085*^9, 3.496675129179358*^9}, {3.4966751888836184`*^9, 
   3.4966751965753803`*^9}, 3.496675879215638*^9, {3.49687348590128*^9, 
   3.4968735529639053`*^9}, {3.49687362777826*^9, 3.4968736379936943`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Use user-defined external four-momenta",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670318887225*^9}, {3.496672368066145*^9, 
  3.4966723835439796`*^9}, {3.496674276594733*^9, 3.496674297873852*^9}, {
  3.496674424822361*^9, 3.4966744342951612`*^9}, {3.496674698364235*^9, 
  3.496674705375539*^9}, {3.496674749963955*^9, 3.4966747774160147`*^9}, {
  3.496674822652309*^9, 3.496674825257852*^9}, {3.496675318304388*^9, 
  3.496675342284225*^9}, {3.496675896569295*^9, 3.496675907526999*^9}, {
  3.4966760792122602`*^9, 3.496676115892343*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["8-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496675349194023*^9, 3.496675352636525*^9}, {
   3.496675912472844*^9, 3.496675925375107*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"referenceFourMomenta", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "3.27529836347706879330481326516210361825`17.99827809784246", ",", 
       RowBox[{
       "-", "1.65405336989573963540094122729525566891`17.754834371066153"}], 
       ",", 
       RowBox[{
       "-", "0.68881746697221676563320729246809916618`17.49305087971521"}], 
       ",", 
       RowBox[{
       "-", "2.74175442308863461506953200029613079148`17.922377031314262"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.88712040494147539420063241662929566137`17.88100392589441", ",", 
       RowBox[{
       "-", "0.72530925286324062992233424814767835196`17.758257542548876"}], 
       ",", 
       RowBox[{
       "-", "0.28251236006276522095259114595452138531`17.438002229022338"}], 
       ",", 
       RowBox[{
       "-", "0.42555360060309846201247362157371097768`17.524732817561087"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.55864766527400143365474785859653029272`17.374541393466014", ",", 
       RowBox[{
       "-", "0.20674225749571779979302286386145275508`16.877636266109004"}], 
       ",", "0.51608032384763985342246392414267764406`17.355368225676877", 
       ",", 
       RowBox[{
       "-", "0.0548265649022646332540321103297120884`16.359182870262604"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.28672579505254229380246679579018159364`17.14874257239435", ",", 
       RowBox[{
       "-", "0.07306956380913857546136854464179994572`16.524334932152417"}], 
       ",", 
       RowBox[{
       "-", "0.05169297082961397841270313365647371926`16.444894121244925"}], 
       ",", "0.27239742502465655898970671608886562595`17.090617621953477"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.68493790546402009641267777962526077067`17.97456200246417", ",", 
       RowBox[{
       "-", "0.60320085319637743982109344773319575495`17.290350712409037"}], 
       ",", 
       RowBox[{
       "-", "0.82020874576256295085213635271403076101`17.520348675105275"}], 
       ",", 
       RowBox[{
       "-", "2.48441097652447289324335772061717695317`17.907460681425103"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "0.92292151338365830615830736795225183544`17.245567772357056"}], 
       ",", "0.55602476056681771259744146606971193407`17.05954616494825", ",", 
       RowBox[{
       "-", "0.71567218890889583244663807946017074036`17.303976246112583"}], 
       ",", "0.17445315567608666626921880091413800326`16.543734535324212"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "6.25962153182764974899348142695555173209`17.953203108585882"}], 
       ",", "3.11919615634126462219360862851069413783`17.693950553261597", 
       ",", "1.77289397770686901976947118994420328311`17.561983697801626", 
       ",", "5.12935902465375582166400470614879364606`17.87480149531002"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "0.51018708899779995622354932089556836915`17.007249572187224"}], 
       ",", 
       RowBox[{
       "-", "0.41284561964786825439228976290102359533`16.976613785790512"}], 
       ",", "0.26992943098154587510534089016641484497`16.92534962549736", ",",
        "0.13033595976397155665646522966493353547`16.433336385807124"}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"setupUsingFourMomenta", "[", "referenceFourMomenta", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nAmp", "[", 
     RowBox[{
     "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", 
      "p"}], "]"}], "//", "withTiming"}], "//", "Simplify"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"all", " ", "the", " ", "spinor"}], "-", 
    RowBox[{
    "helicity", " ", "variables", " ", "have", " ", "been", " ", "normalized",
      " ", "so", " ", "that", " ", "the", " ", "action", " ", "of", " ", 
     "parity", " ", "is", " ", "complex", " ", "conjugation", " ", "of", " ", 
     "the", " ", 
     RowBox[{"amplitudes", ":"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", 
     "m"}], "]"}], "//", "withTiming"}], "//", "Simplify"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.496674788620266*^9, 3.4966748053828*^9}, {3.496674836537655*^9, 
   3.496674976681131*^9}, {3.496675259371564*^9, 3.496675311812883*^9}, {
   3.4966753545329313`*^9, 3.496675403959139*^9}, {3.496675560571665*^9, 
   3.4966755678243647`*^9}, {3.496676195692581*^9, 3.4966762276496077`*^9}, 
   3.4966764307127657`*^9}],

Cell[TextData[{
 StyleBox["As always, once any particular amplitude has been computed (for \
particular kinematics), all subsequent amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "p", ",", 
     "m"}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{"m", ",", "p", ",", 
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968703975019484`*^9, 3.49687039786976*^9}, 
   3.496870515891542*^9, {3.496871563639765*^9, 3.4968716229087677`*^9}, {
   3.496871807044018*^9, 3.49687181295292*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["9-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.4966744784864187`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"referenceFourMomenta", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.90298971986960948016337356054992048232`18.02450475688423", ",", 
       RowBox[{
       "-", "0.56874395185879538302265194213969484271`17.67473434450944"}], 
       ",", 
       RowBox[{
       "-", "0.21419315474198559329547425920399518173`17.194873518376586"}], 
       ",", 
       RowBox[{
       "-", "0.66786379140952974435366184557566450517`17.86282361906854"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9529392371999986966020999007197533492`18.1824667650158", ",", 
       "0.7789308092726747609613599390128220652`17.91885547605139", ",", 
       "0.45911519015529002846914832387137408145`17.632554963268042", ",", 
       "0.3009538607989657149350428284874545618`17.701455486640132"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.84313996676273563746888263803792430059`18.143844813444467", ",", 
       "0.82965350030647013459359133867179590898`17.945805276137857", ",", 
       "0.09508650315822958655358185346956063973`16.969735793614596", ",", 
       "0.1162696430674357519449057266551017895`17.281269093757377"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0.92241491755420855523729917774067181656`18.072466191091927", ",", 
       RowBox[{
       "-", "0.63952910845472831218536398053710429486`17.72439191100768"}], 
       ",", "0.17516478873814377237875285867464977436`17.146286092247237", 
       ",", "0.64122468476498873706577400433572157058`17.797246454095035"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.82053876101011746613027067092372662458`17.990225196112213", ",", 
       RowBox[{
       "-", "0.29618463334870247888955259713373126622`17.424391299603656"}], 
       ",", 
       RowBox[{
       "-", "0.72074487410931153834277643615277503574`17.744416304632146"}], 
       ",", "0.25707070570811060186674502579419347456`17.469018690845346"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "0.98236963953972042414344538903450581853`17.93218206948308"}], 
       ",", "0.07684999896775044385731745454333466312`16.778635260235706", 
       ",", 
       RowBox[{
       "-", "0.42490210439253291141373200096828186487`17.401874747918114"}], 
       ",", 
       RowBox[{
       "-", "0.88238448990836985212533433438523445182`17.815529791058083"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "0.95955551307725786144300808452151078431`17.88640879081159"}], 
       ",", 
       RowBox[{
       "-", "0.07618183526510799859955562280202155506`16.767335854210952"}], 
       ",", "0.32061021936758616706741625335219353447`17.265063362290146", 
       ",", "0.90119487231656384179809135394764578268`17.740285760187625"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "1.45219809896932141081596735656572146922`18.059100252732673"}], 
       ",", 
       RowBox[{
       "-", "0.78129820885611525261671550242904287081`17.66347601804698"}], 
       ",", "1.09970553586663501800255089651798834143`17.72172872372256", ",", 
       RowBox[{
       "-", "0.53768035287949126909054729185157107789`17.52404364829291"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "1.04789935081037013919950511785025850121`17.883359898560464"}], 
       ",", "0.67650342923655408590157091281364219236`17.633701506152217", 
       ",", 
       RowBox[{
       "-", "0.78984210404205452941946748956071428913`17.5970497393248"}], 
       ",", 
       RowBox[{
       "-", "0.12878513245867378204101546740764714428`16.93215891034984"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"setupUsingFourMomenta", "[", "referenceFourMomenta", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", 
    ",", "p"}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674486330414*^9}, {
   3.4966750728247747`*^9, 3.496675080456819*^9}, {3.496675162573121*^9, 
   3.4966751689568644`*^9}, 3.4966758740374317`*^9, {3.4966764712882137`*^9, 
   3.496676476286332*^9}, {3.496676515035671*^9, 3.49667653375668*^9}}],

Cell[TextData[{
 StyleBox["As always, once any particular amplitude has been computed (for \
particular kinematics), all subsequent amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p",
      ",", "m"}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{"p", ",", "m", ",", "p", ",", 
     RowBox[{"m", "/", "2"}], ",", "p", ",", "m", ",", 
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p"}], "]"}], "//", 
   "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968703975019484`*^9, 3.49687039786976*^9}, 
   3.496870515891542*^9, {3.496871563639765*^9, 3.4968716229087677`*^9}, {
   3.496871807044018*^9, 3.49687181295292*^9}, {3.496874118735776*^9, 
   3.4968741266680593`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["10-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.496674500504915*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"referenceFourMomenta", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"14.968628135114464`", ",", 
       RowBox[{"-", "9.374247121594436`"}], ",", "7.250436333605165`", ",", 
       "9.144096025466752`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27.516854943105994`", ",", "14.72996761783159`", ",", 
       "17.881800687230438`", ",", "14.847443016214427`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16.52225978585586`", ",", "14.838992713302531`", ",", 
       "6.319247627775155`", ",", "3.5855924342738916`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30.90272996985143`", ",", "23.89725122671281`", ",", 
       RowBox[{"-", "14.344222141556848`"}], ",", "13.347036920253018`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27.291212216151674`", ",", "8.6588910859533`", ",", 
       "22.560829157234267`", ",", "12.682383732040009`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.466469852341135`", ",", "10.687637496942983`", ",", 
       "10.00830427351562`", ",", "9.52291023823122`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29.28289696798955`", ",", 
       RowBox[{"-", "17.057235660462197`"}], ",", "0.35293085375360533`", ",",
        "23.799458108827125`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.38426378982506`", ",", 
       RowBox[{"-", "3.3756724284512103`"}], ",", 
       RowBox[{"-", "8.808548189736143`"}], ",", "10.859160152615985`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "45.19891537205713`"}], ",", "44.57890678205895`", ",", 
       RowBox[{"-", "6.458008578944259`"}], ",", 
       RowBox[{"-", "3.735926407354029`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "133.13640028817804`"}], ",", 
       RowBox[{"-", "87.58449171229432`"}], ",", 
       RowBox[{"-", "34.762770022877`"}], ",", 
       RowBox[{"-", "94.0521542205684`"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"setupUsingFourMomenta", "[", "referenceFourMomenta", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", 
    ",", "m", ",", "p"}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
   3.496675097313085*^9, 3.496675129179358*^9}, {3.4966751888836184`*^9, 
   3.4966751965753803`*^9}, 3.496675879215638*^9, {3.496676584254415*^9, 
   3.496676601430169*^9}, {3.4966770809165373`*^9, 3.496677085516417*^9}, {
   3.496874168323948*^9, 3.496874170157147*^9}, {3.496874245498157*^9, 
   3.4968742457949543`*^9}}],

Cell[TextData[{
 StyleBox["As always, once any particular amplitude has been computed (for \
particular kinematics), all subsequent amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m",
      ",", "p", ",", "m"}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p", ",", "m", ",", "p", ",", 
     "m", ",", "p", ",", "m", ",", "p", ",", 
     RowBox[{"m", "/", "2"}]}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968703975019484`*^9, 3.49687039786976*^9}, 
   3.496870515891542*^9, {3.496871563639765*^9, 3.4968716229087677`*^9}, {
   3.496871807044018*^9, 3.49687181295292*^9}, 3.4968741834949207`*^9, {
   3.49687425370918*^9, 3.496874269236793*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["11-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.496674500504915*^9}, {
   3.4966745761056128`*^9, 3.4966745763862057`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"referenceFourMomenta", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"13.32770225393964`", ",", "11.85129380804311`", ",", 
       RowBox[{"-", "3.103134725763354`"}], ",", "5.2483366240046365`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "28.128932883461466`", ",", "22.578756399511065`", ",", 
       "13.211205877614049`", ",", 
       RowBox[{"-", "10.339277724924216`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"33.56144665073068`", ",", 
       RowBox[{"-", "16.78412137169746`"}], ",", "18.019934286458167`", ",", 
       "22.802323113702684`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24.907284919403406`", ",", 
       RowBox[{"-", "14.635745525885646`"}], ",", 
       RowBox[{"-", "15.103124145619496`"}], ",", "13.34404121695762`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17.450885857370068`", ",", "13.994335518486025`", ",", 
       "10.256428838327224`", ",", "1.8702026861623438`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27.15644146219713`", ",", "12.2616696720453`", ",", 
       RowBox[{"-", "23.89589906651046`"}], ",", "4.013698736393707`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.42256141270223`", ",", "9.567552525739202`", ",", 
       RowBox[{"-", "17.129701356488027`"}], ",", 
       RowBox[{"-", "8.600081835991574`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30.67377061388951`", ",", 
       RowBox[{"-", "24.698015783073977`"}], ",", "10.164906701385533`", ",", 
       
       RowBox[{"-", "15.085187827954542`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21.614349529577616`", ",", "13.86475739555047`", ",", 
       RowBox[{"-", "14.408021748318426`"}], ",", 
       RowBox[{"-", "8.207162557745761`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "95.19785330982118`"}], ",", "91.18046352133446`", ",", 
       "12.85695011369792`", ",", "24.154775523831916`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "123.04552227345057`"}], ",", 
       RowBox[{"-", "119.18094616005254`"}], ",", "9.13045522521687`", ",", 
       RowBox[{"-", "29.201667954436815`"}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"setupUsingFourMomenta", "[", "referenceFourMomenta", "]"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", 
    ",", "m", ",", "p", ",", "p"}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
   3.496674578397559*^9, 3.4966745835659027`*^9}, {3.496675956164481*^9, 
   3.496675965123686*^9}, {3.4966766596977453`*^9, 3.4966766710852013`*^9}, 
   3.496676936990415*^9}],

Cell[TextData[{
 StyleBox["As always, once any particular amplitude has been computed (for \
particular kinematics), all subsequent amplitudes are ",
  FontSize->14],
 StyleBox["much",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" faster:",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.4968713580659513`*^9, 3.4968713959243307`*^9}, {
  3.496871512326878*^9, 3.4968715457410183`*^9}, {3.496871659115076*^9, 
  3.496871659797936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "p",
      ",", "m", ",", "p", ",", "m"}], "]"}], "//", "withTiming"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"p", "/", "2"}], ",", "m", ",", "p", ",", "m", ",", "p", ",", 
     "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", 
     RowBox[{"m", "/", "2"}]}], "]"}], "//", "withTiming"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.4968698831578217`*^9, 3.49686988633088*^9}, {3.496869927990139*^9, 
   3.4968699540014563`*^9}, {3.49687001244832*^9, 3.496870021508298*^9}, {
   3.496870056112928*^9, 3.496870068586112*^9}, {3.496870109181614*^9, 
   3.4968702386965427`*^9}, {3.4968703975019484`*^9, 3.49687039786976*^9}, 
   3.496870515891542*^9, {3.496871563639765*^9, 3.4968716229087677`*^9}, {
   3.496871807044018*^9, 3.49687181295292*^9}, 3.4968741834949207`*^9, {
   3.49687425370918*^9, 3.496874269236793*^9}, {3.496874343125235*^9, 
   3.496874351870463*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Use user-defined external spinors (with arbitrary \
signature)",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670318887225*^9}, {3.496672368066145*^9, 
  3.4966723835439796`*^9}, {3.496674276594733*^9, 3.496674297873852*^9}, {
  3.496674424822361*^9, 3.4966744342951612`*^9}, {3.496674698364235*^9, 
  3.496674705375539*^9}, {3.496674749963955*^9, 3.4966747774160147`*^9}, {
  3.496674822652309*^9, 3.496674825257852*^9}, {3.496675318304388*^9, 
  3.496675342284225*^9}, {3.496675896569295*^9, 3.496675907526999*^9}, {
  3.4966760792122602`*^9, 3.496676115892343*^9}, {3.496676701897483*^9, 
  3.496676704727236*^9}, {3.496677141174679*^9, 3.496677155406457*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["8-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496675349194023*^9, 3.496675352636525*^9}, {
   3.496675912472844*^9, 3.496675925375107*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"referenceSpinors", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "24"], ",", 
         FractionBox["37", "120"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "12"], ",", 
         RowBox[{"-", 
          FractionBox["7", "12"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "18"], ",", 
         RowBox[{"-", 
          FractionBox["5", "6"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "15"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "12"], ",", 
         RowBox[{"-", 
          FractionBox["13", "150"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "32"]}], ",", 
         FractionBox["3", "20"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "16"]}], ",", 
         FractionBox["2", "5"]}], "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"setupUsingSpinors", "[", "referenceSpinors", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", ",", 
     "p"}], "]"}], "//", "withTiming"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", "always"}], ",", " ", 
    RowBox[{
    "once", " ", "one", " ", "amplitude", " ", "has", " ", "been", " ", 
     "computed"}], ",", " ", 
    RowBox[{
    "all", " ", "subsequent", " ", "amplitudes", " ", "are", " ", 
     "dramatically", " ", "more", " ", "efficient"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", 
    "p"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "4", "}"}]}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.496674788620266*^9, 3.4966748053828*^9}, {3.496674836537655*^9, 
   3.496674976681131*^9}, {3.496675259371564*^9, 3.496675311812883*^9}, {
   3.4966753545329313`*^9, 3.496675403959139*^9}, {3.496675560571665*^9, 
   3.4966755678243647`*^9}, {3.496676195692581*^9, 3.4966762276496077`*^9}, 
   3.4966764307127657`*^9, {3.496676715173875*^9, 3.49667672270205*^9}, {
   3.496676756013093*^9, 3.4966767811897984`*^9}, {3.496874441074938*^9, 
   3.496874573781148*^9}, {3.496874767966213*^9, 3.4968747710391207`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["9-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.4966744784864187`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"referenceSpinors", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "24"], ",", 
         FractionBox["1", "24"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "12"], ",", 
         RowBox[{"-", 
          FractionBox["7", "12"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "18"], ",", 
         RowBox[{"-", 
          FractionBox["5", "6"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "15"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "12"], ",", 
         RowBox[{"-", 
          FractionBox["13", "150"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "32"]}], ",", 
         FractionBox["3", "20"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "16"]}], ",", 
         FractionBox["2", "11"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["8", "33"]}], "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"setupUsingSpinors", "[", "referenceSpinors", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p", ",", "p",
      ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", "always"}], ",", " ", 
    RowBox[{
    "once", " ", "one", " ", "amplitude", " ", "has", " ", "been", " ", 
     "computed"}], ",", " ", 
    RowBox[{
    "all", " ", "subsequent", " ", "amplitudes", " ", "are", " ", 
     "dramatically", " ", "more", " ", "efficient"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "p", ",", "m", ",", "p", ",", "p", ",", "m", ",", "p", ",", "m", 
    ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "4", "}"}]}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.496674467977211*^9}, {
   3.496674788620266*^9, 3.4966748053828*^9}, {3.496674836537655*^9, 
   3.496674976681131*^9}, {3.496675259371564*^9, 3.496675311812883*^9}, {
   3.4966753545329313`*^9, 3.496675403959139*^9}, {3.496675560571665*^9, 
   3.4966755678243647`*^9}, {3.496676195692581*^9, 3.4966762276496077`*^9}, 
   3.4966764307127657`*^9, {3.496676715173875*^9, 3.49667672270205*^9}, {
   3.496676756013093*^9, 3.496676811296076*^9}, {3.4968746172620583`*^9, 
   3.4968746391406507`*^9}, {3.496874760662877*^9, 3.4968747643706923`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["10-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.496674500504915*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"referenceSpinors", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         FractionBox["5", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "12"], ",", 
         RowBox[{"-", 
          FractionBox["7", "12"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["7", "18"], ",", 
         RowBox[{"-", 
          FractionBox["5", "6"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         RowBox[{"-", 
          FractionBox["1", "15"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "12"], ",", 
         RowBox[{"-", 
          FractionBox["13", "150"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "32"]}], ",", 
         FractionBox["3", "20"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "16"]}], ",", 
         FractionBox["2", "11"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "12"], ",", 
         RowBox[{"-", 
          FractionBox["13", "264"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "8"]}], ",", 
         FractionBox["7", "16"]}], "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"setupUsingSpinors", "[", "referenceSpinors", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p",
      ",", "p", ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", "always"}], ",", " ", 
    RowBox[{
    "once", " ", "one", " ", "amplitude", " ", "has", " ", "been", " ", 
     "computed"}], ",", " ", 
    RowBox[{
    "all", " ", "subsequent", " ", "amplitudes", " ", "are", " ", 
     "dramatically", " ", "more", " ", "efficient"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", 
    ",", "m", ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "4", "}"}]}], "]"}], "//", "withTiming"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
   3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
   3.496675097313085*^9, 3.496675129179358*^9}, {3.4966751888836184`*^9, 
   3.4966751965753803`*^9}, 3.496675879215638*^9, {3.496676584254415*^9, 
   3.496676601430169*^9}, {3.496676837551915*^9, 3.496676854959154*^9}, {
   3.496874671053214*^9, 3.4968746900511503`*^9}, {3.496874752067081*^9, 
   3.496874753916831*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["11-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->14,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None",
  FormatType->"TraditionalForm"],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.496668988160782*^9, 3.4966690071847486`*^9}, {
   3.4966703865033627`*^9, 3.496670386953678*^9}, {3.49667237350518*^9, 
   3.496672373559928*^9}, 3.496674381690216*^9, {3.4966744213903427`*^9, 
   3.4966744235183773`*^9}, {3.496674478202197*^9, 3.496674500504915*^9}, {
   3.4966745761056128`*^9, 3.4966745763862057`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"referenceSpinors", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "7"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "9"], ",", 
         FractionBox["31", "171"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", 
          FractionBox["60", "19"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "7"]}], ",", 
         RowBox[{"-", 
          FractionBox["7", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["9", "70"], ",", 
         RowBox[{"-", 
          FractionBox["43", "40"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["123", "20"]}], ",", 
         FractionBox["107", "80"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["51", "8"]}], ",", 
         FractionBox["17", "8"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["15", "32"], ",", 
         RowBox[{"-", 
          FractionBox["25", "32"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["159", "140"]}], ",", 
         FractionBox["51", "140"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["4", "77"], ",", 
         FractionBox["3", "70"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["47", "55"]}], ",", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["16", "9"], ",", 
         FractionBox["37", "9"]}], "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"setupUsingSpinors", "[", "referenceSpinors", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
    "m", ",", "m", ",", "m", ",", "m", ",", "m", ",", "p", ",", "p", ",", "p",
      ",", "p", ",", "p", ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "that", " ", "the", " ", "amplitude", " ", "has", " ", 
    "ben", " ", "calculated", " ", "with", " ", "infinite", " ", 
    "precision"}], " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", "always"}], ",", " ", 
    RowBox[{
    "once", " ", "one", " ", "amplitude", " ", "has", " ", "been", " ", 
     "computed"}], ",", " ", 
    RowBox[{
    "all", " ", "subsequent", " ", "amplitudes", " ", "are", " ", 
     "dramatically", " ", "more", " ", "efficient"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{
   "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", 
    ",", "m", ",", "p", ",", "p"}], "]"}], "//", "withTiming"}], "\n", 
 RowBox[{
  RowBox[{"nAmp", "[", 
   RowBox[{"m", ",", "p", ",", 
    RowBox[{"p", "/", "2"}], ",", "p", ",", "m", ",", "p", ",", "m", ",", "p",
     ",", "m", ",", 
    RowBox[{"m", "/", "2"}], ",", "p"}], "]"}], "//", "withTiming"}]}], "Code",\

 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
  3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
  3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
  3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
  3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
  3.496669049845834*^9, 3.496669052428298*^9}, {3.496674331260791*^9, 
  3.496674349117816*^9}, {3.496674417737351*^9, 3.49667450674498*^9}, {
  3.496674578397559*^9, 3.4966745835659027`*^9}, {3.496675956164481*^9, 
  3.496675965123686*^9}, {3.4966766596977453`*^9, 3.4966766710852013`*^9}, {
  3.496676892936139*^9, 3.496676917627624*^9}, {3.496874791490237*^9, 
  3.4968748237969723`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Examples of Advanced Applications",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.494305944035241*^9, 3.4943059486180277`*^9}, {
  3.4943064038755703`*^9, 3.494306404819619*^9}, {3.4972157191799088`*^9, 
  3.497215735200534*^9}, {3.497218373141225*^9, 3.497218382703967*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Checking the U(1)-Decoupling Identity for the 10-point ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->18,
     FontSlant->"Plain"], "3"], TraditionalForm]], "None"],
 StyleBox["MHV Tree Amplitude",
  FontSize->18]
}], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670318887225*^9}, {3.496672368066145*^9, 
  3.4966723835439796`*^9}, {3.496674276594733*^9, 3.496674297873852*^9}, {
  3.496674424822361*^9, 3.4966744342951612`*^9}, {3.496674698364235*^9, 
  3.496674705375539*^9}, {3.497215746056109*^9, 3.497215777585309*^9}, {
  3.497217670180032*^9, 3.497217678886509*^9}, {3.49729924408218*^9, 
  3.497299270886033*^9}, {3.497320879512747*^9, 3.497320907247973*^9}, {
  3.498083445649642*^9, 3.498083449227622*^9}}],

Cell[TextData[{
 StyleBox["The U(1)-decoupling identity, although a trivial consequence of a \
Lagrangian field theory, is a highly non-trivial check of numerical code!\n\n\
For the 10-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "2"], TraditionalForm]], "None",
  FontSize->14],
 StyleBox["MHV amplitude, it states that the following adds to zero. ",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.497215808096566*^9, 3.497215974985058*^9}, {
  3.497320833469472*^9, 3.497320877887678*^9}, {3.497320914018229*^9, 
  3.497320919008773*^9}, {3.497320952690037*^9, 3.497320984689438*^9}, {
  3.497321070590899*^9, 3.497321074090966*^9}}],

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"A", "@@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"RotateLeft", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"2", ",", "10"}], "]"}], ",", "#"}], "]"}], ",", "1"}], 
       "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", "9", "]"}]}], ")"}]}], "]"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, 3.497215794981834*^9, {
   3.497215977365601*^9, 3.497216049676209*^9}, {3.497216080606474*^9, 
   3.497216081881445*^9}, {3.497216182762826*^9, 3.497216183486743*^9}, {
   3.497216213779912*^9, 3.4972162438534937`*^9}, {3.497216352455288*^9, 
   3.497216481263817*^9}, {3.497216526536762*^9, 3.497216534788611*^9}, {
   3.497216635352792*^9, 3.497216647987081*^9}, {3.497216959774353*^9, 
   3.497217031288437*^9}, {3.497217170004191*^9, 3.49721717046834*^9}, {
   3.4972172021356916`*^9, 3.497217311769218*^9}, {3.497217369977656*^9, 
   3.497217414766683*^9}, {3.4972174459849367`*^9, 3.497217471578949*^9}, {
   3.4972175093683577`*^9, 3.497217565887597*^9}, {3.497217599523299*^9, 
   3.497217601943014*^9}, {3.497320990303286*^9, 3.497321063305469*^9}, 
   3.4979088471882267`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"referenceFourMomenta", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["171163205087", "5465341564800"]}], ",", "0", ",", "0", 
        ",", 
        RowBox[{"-", 
         FractionBox["171163205087", "5465341564800"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["3988073", "135200"], ",", 
        FractionBox["986", "4225"], ",", 
        RowBox[{"-", 
         FractionBox["63", "1690"]}], ",", 
        RowBox[{"-", 
         FractionBox["61353", "2080"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1634341747326817", "5465341564800"]}], ",", 
        RowBox[{"-", 
         FractionBox["5906", "845"]}], ",", 
        RowBox[{"-", 
         FractionBox["93321", "67600"]}], ",", 
        FractionBox["326775571001587", "1093068312960"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1377517", "27040"], ",", 
        FractionBox["1504", "845"], ",", 
        FractionBox["1692", "4225"], ",", 
        RowBox[{"-", 
         FractionBox["6883167", "135200"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["60037", "5200"], ",", 
        FractionBox["372", "845"], ",", 
        RowBox[{"-", 
         FractionBox["24769", "67600"]}], ",", 
        RowBox[{"-", 
         FractionBox["9744", "845"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["2993", "104"], ",", 
        FractionBox["414", "325"], ",", 
        FractionBox["713", "1690"], ",", 
        RowBox[{"-", 
         FractionBox["971667", "33800"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["73561", "10400"], ",", 
        FractionBox["651", "4225"], ",", 
        FractionBox["3969", "6760"], ",", 
        RowBox[{"-", 
         FractionBox["190553", "27040"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["20745", "5408"], ",", 
        FractionBox["108", "845"], ",", 
        FractionBox["81", "845"], ",", 
        RowBox[{"-", 
         FractionBox["20727", "5408"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["3890633", "135200"], ",", 
        FractionBox["387", "325"], ",", 
        FractionBox["1333", "3380"], ",", 
        RowBox[{"-", 
         FractionBox["59799", "2080"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["749641", "5408"], ",", 
        FractionBox["1512", "845"], ",", 
        RowBox[{"-", 
         FractionBox["1953", "16900"]}], ",", 
        RowBox[{"-", 
         FractionBox["18739457", "135200"]}]}], "}"}]}], "}"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"setupUsingFourMomenta", "[", 
     RowBox[{"Prepend", "[", 
      RowBox[{
       RowBox[{"RotateLeft", "[", 
        RowBox[{
         RowBox[{"referenceFourMomenta", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
         RowBox[{"j", "-", "1"}]}], "]"}], ",", 
       RowBox[{"referenceFourMomenta", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ";", "\n", 
    RowBox[{"(", 
     RowBox[{"nAmp", "@@", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"RotateLeft", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", 
            ",", "m", ",", "p"}], "}"}], ",", 
          RowBox[{"j", "-", "1"}]}], "]"}], ",", "m"}], "]"}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "9"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Chop", "[", 
  RowBox[{"Total", "@", "%"}], "]"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, 3.497215794981834*^9, {
   3.497215977365601*^9, 3.497216049676209*^9}, {3.497216080606474*^9, 
   3.497216081881445*^9}, {3.497216182762826*^9, 3.497216183486743*^9}, {
   3.497216213779912*^9, 3.4972162438534937`*^9}, {3.497216352455288*^9, 
   3.497216481263817*^9}, {3.497216526536762*^9, 3.497216534788611*^9}, {
   3.497216635352792*^9, 3.497216647987081*^9}, {3.497216959774353*^9, 
   3.497217031288437*^9}, {3.497217170004191*^9, 3.49721717046834*^9}, {
   3.4972172021356916`*^9, 3.497217311769218*^9}, {3.497217369977656*^9, 
   3.497217414766683*^9}, {3.4972174459849367`*^9, 3.497217471578949*^9}, {
   3.4972175093683577`*^9, 3.497217565887597*^9}, {3.497217599523299*^9, 
   3.497217601943014*^9}, {3.497320990303286*^9, 3.497321126447975*^9}, {
   3.497321194988327*^9, 3.4973212027932997`*^9}, {3.497393583343957*^9, 
   3.4973935973980513`*^9}, {3.4979088096277742`*^9, 3.497908812434702*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Checking Ward identities (examples from: \
[arXiv:0911.3169])",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670318887225*^9}, {3.496672368066145*^9, 
  3.4966723835439796`*^9}, {3.496674276594733*^9, 3.496674297873852*^9}, {
  3.496674424822361*^9, 3.4966744342951612`*^9}, {3.496674698364235*^9, 
  3.496674705375539*^9}, {3.497215746056109*^9, 3.497215777585309*^9}, {
  3.497217670180032*^9, 3.497217678886509*^9}, {3.497217733097909*^9, 
  3.497217758930874*^9}, {3.497217888655554*^9, 3.4972179227992887`*^9}}],

Cell[TextData[StyleBox["An easy example of a `cyclic' identity: ",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.497217945626411*^9, 3.4972179599181004`*^9}}],

Cell[BoxData[{
 RowBox[{"useReferences", "[", "6", "]"}], "\n", 
 RowBox[{"List", "[", "\n", 
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", "\n", 
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "]"}], ",", "\n", 
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", "\n", 
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "@", "%"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.494617556257448*^9, 3.4946175776130457`*^9}, {
  3.494672697309869*^9, 3.4946727043357162`*^9}, {3.494678494440503*^9, 
  3.494678504525332*^9}, {3.495663044019174*^9, 3.495663045059102*^9}}],

Cell[TextData[StyleBox["A less-easy example of a cyclic-type Ward identity:",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.497217945626411*^9, 3.4972179826225977`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"useReferences", "[", "10", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"List", "[", "\n", 
  RowBox[{
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", "\n", 
   
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", "\n", 
   
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", "\n", 
   
   RowBox[{"nAmp", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "@", "%"}]}], "Code",
 InitializationCell->False]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Tree amplitudes as contour integrals in the \
Grassmannian",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670318887225*^9}, {3.496672368066145*^9, 
  3.4966723835439796`*^9}, {3.496674276594733*^9, 3.496674297873852*^9}, {
  3.496674424822361*^9, 3.4966744342951612`*^9}, {3.496674698364235*^9, 
  3.496674705375539*^9}, {3.497215746056109*^9, 3.497215777585309*^9}, {
  3.497217670180032*^9, 3.497217678886509*^9}, {3.497218131786838*^9, 
  3.497218141631618*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8-point NMHV",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{
  3.4945870510713177`*^9, {3.494587261639587*^9, 3.4945872822893467`*^9}}],

Cell[TextData[{
 StyleBox["To call upon a given contour, one simply needs to call \
\"treeContour[n,m]\" (where m is the number of \"minues\"\[LongDash]that is, \
is an ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", 
    RowBox[{"m", "-", "2"}]], TraditionalForm]],
  FontSize->14],
 StyleBox["MHV tree-amplitude).",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.494587261639656*^9, 3.494587282289414*^9}}],

Cell[TextData[StyleBox["This can be made easier to read with the command \
\"nice.\" Below we have formatted the terms using \"nice\" and organized them \
in an explanatory table to highlight the structure of the \"contour\". ",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.494587261639874*^9, 3.494587282289645*^9}}],

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"nice", " ", "/@", " ", 
         RowBox[{
          RowBox[{"treeContour", "[", 
           RowBox[{"8", ",", " ", "3"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", " ", "j"}], "]"}], ",", " ", 
      
      RowBox[{"{", 
       RowBox[{"j", ",", " ", 
        RowBox[{"Length", "[", 
         RowBox[{"treeContour", "[", 
          RowBox[{"8", ",", " ", "3"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
    " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Term No.\>\"", ",", " ", "\"\<Residue\>\"", ",", " ", 
      "\"\<Susy \[Delta]-Function\>\""}], "}"}]}], "]"}], "]"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.494587090234253*^9, {3.494587261639942*^9, 3.494587282289712*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["8-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "2"], TraditionalForm]],
  FontSize->14],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.494587118743332*^9, 3.4945871338141336`*^9}, {
  3.4945872616400843`*^9, 3.49458728228985*^9}, {3.4972182664558973`*^9, 
  3.497218267897375*^9}}],

Cell[TextData[{
 StyleBox["There are 20 terms in the 8-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "2"], TraditionalForm]],
  FontSize->14],
 StyleBox["MHV tree amplitude. ",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.494587107116754*^9, 3.494587107118298*^9}, 
   3.4945871437467117`*^9, {3.4945872616401463`*^9, 3.494587282289909*^9}}],

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"treeContour", "[", 
   RowBox[{"8", ",", " ", "4"}], "]"}], "]"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.49458715345378*^9, {3.494587261640213*^9, 3.494587282289974*^9}}],

Cell[TextData[StyleBox["      Notice that we're using the function \
\"twistorSimplify[#,1]\" to simplify the terms in the contour. (When the \
optional second argument of \"twistorSimplify\"  is 1, this calls for a \
more-thorough simplification). ",
 FontSize->14]], "Text",
 CellChangeTimes->{
  3.4945871679288387`*^9, {3.494587261640408*^9, 3.494587282290173*^9}}],

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"nice", " ", "/@", " ", 
         RowBox[{"twistorSimplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"treeContour", "[", 
             RowBox[{"8", ",", " ", "4"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", " ", "1"}], "]"}]}], ",", 
        " ", "j"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"j", ",", " ", "4"}], "}"}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Term No.\>\"", ",", " ", "\"\<Residue\>\"", ",", " ", 
      "\"\<Susy \[Delta]-Function\>\""}], "}"}]}], "]"}], "]"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.494587174897357*^9, {3.4945872616404753`*^9, 3.4945872822902403`*^9}, {
   3.497218307918138*^9, 3.497218308475428*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["10-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "3"], TraditionalForm]],
  FontSize->14],
 StyleBox["MHV",
  FontSize->14]
}], "Subsubsection",
 CellChangeTimes->{{3.494587118743332*^9, 3.4945871338141336`*^9}, {
  3.4945872616400843`*^9, 3.49458728228985*^9}, {3.4972182664558973`*^9, 
  3.497218267897375*^9}, {3.497218336116166*^9, 3.497218339830264*^9}}],

Cell[TextData[{
 StyleBox["There are 175 terms in the 10-point ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "3"], TraditionalForm]],
  FontSize->14],
 StyleBox["MHV tree amplitude. ",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.494587107116754*^9, 3.494587107118298*^9}, 
   3.4945871437467117`*^9, {3.4945872616401463`*^9, 3.494587282289909*^9}, {
   3.4972183416186533`*^9, 3.497218348042918*^9}}],

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"treeContour", "[", 
   RowBox[{"10", ",", " ", "5"}], "]"}], "]"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.49458715345378*^9, {3.494587261640213*^9, 3.494587282289974*^9}, {
   3.4972183496659184`*^9, 3.4972183511144743`*^9}}],

Cell[TextData[StyleBox["      Notice that we're using the function \
\"twistorSimplify[#,1]\" to simplify the terms in the contour. (When the \
optional second argument of \"twistorSimplify\"  is 1, this calls for a \
more-thorough simplification). ",
 FontSize->14]], "Text",
 CellChangeTimes->{
  3.4945871679288387`*^9, {3.494587261640408*^9, 3.494587282290173*^9}}],

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"nice", " ", "/@", " ", 
         RowBox[{"twistorSimplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"treeContour", "[", 
             RowBox[{"10", ",", " ", "5"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", " ", "1"}], "]"}]}], ",", 
        " ", "j"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"j", ",", " ", "4"}], "}"}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Term No.\>\"", ",", " ", "\"\<Residue\>\"", ",", " ", 
      "\"\<Susy \[Delta]-Function\>\""}], "}"}]}], "]"}], "]"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.494587174897357*^9, {3.4945872616404753`*^9, 3.4945872822902403`*^9}, {
   3.497218307918138*^9, 3.497218308475428*^9}, {3.4972183533727207`*^9, 
   3.497218355122467*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Classifying all Yangian-invariant forms of the 8-point ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["N",
     FontSize->18,
     FontSlant->"Plain"], "2"], TraditionalForm]], "None"],
 StyleBox["MHV super-amplitude",
  FontSize->18]
}], "Subsection",
 CellChangeTimes->{{3.496668909169092*^9, 3.496668934535593*^9}, {
  3.496670315748702*^9, 3.496670318887225*^9}, {3.496672368066145*^9, 
  3.4966723835439796`*^9}, {3.496674276594733*^9, 3.496674297873852*^9}, {
  3.496674424822361*^9, 3.4966744342951612`*^9}, {3.496674698364235*^9, 
  3.496674705375539*^9}, {3.497215746056109*^9, 3.497215777585309*^9}, {
  3.497217670180032*^9, 3.497217678886509*^9}}],

Cell[TextData[StyleBox["Because reference kinematics are given in terms of \
rational numbers (with built out of relatively large prime-numbers), a BCFW \
term can almost always be uniquely identified by its evaluation given \
rational kinematics. Therefore, for each BCFW recursion scheme, we can find \
the list of contributions, and compare these numerically between formulae. \n\
\nFor example: ",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.497215808096566*^9, 3.497215974985058*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"useReferences", "[", "8", "]"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "default", " ", "BCFW", " ", "formula"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"defaultTreeAmplitude", "=", 
   RowBox[{
    RowBox[{"nAmpTerms", "[", 
     RowBox[{"0", ",", "0", ",", "0"}], "]"}], "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", 
     "p"}], "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"these", " ", "add"}], "-", 
    RowBox[{"up", " ", "the", " ", "the", " ", "tree"}], "-", "amplitude"}], 
   "*)"}]}], "\n", 
 RowBox[{"Total", "@", "%"}], "\n", 
 RowBox[{"nAmp", "[", 
  RowBox[{
  "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}],
   "]"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, 3.497215794981834*^9, {
   3.497215977365601*^9, 3.497216049676209*^9}, {3.497216084143916*^9, 
   3.497216092562475*^9}, {3.4972161983053083`*^9, 3.4972162088036127`*^9}, {
   3.497216552505815*^9, 3.4972165571135263`*^9}}],

Cell[TextData[StyleBox["Consider now another form, for example, the form \
generated by Drummond & Henn's formula [arXiV:0808.2475]",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.497216113789947*^9, 3.497216172349717*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DHtreeAmplitude", "=", 
   RowBox[{
    RowBox[{"nAmpTerms", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], "[", 
    RowBox[{
    "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", 
     "p"}], "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"these", " ", "add"}], "-", 
    RowBox[{"up", " ", "the", " ", "the", " ", "tree"}], "-", "amplitude"}], 
   "*)"}]}], "\n", 
 RowBox[{"Total", "@", "%"}], "\n", 
 RowBox[{"nAmp", "[", 
  RowBox[{
  "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}],
   "]"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, 3.497215794981834*^9, {
   3.497215977365601*^9, 3.497216049676209*^9}, {3.497216080606474*^9, 
   3.497216081881445*^9}, {3.497216182762826*^9, 3.497216183486743*^9}, {
   3.497216213779912*^9, 3.497216217243079*^9}, {3.497216560847999*^9, 
   3.497216563150763*^9}}],

Cell[TextData[StyleBox["These two formulae have no two terms in common, and \
yet both add the the tree-amplitude. This gives a highly non-trivial 40-term \
relation between these formulae, which is hard to prove without calling upon \
the Grassmannian integral. ",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.497216113789947*^9, 3.497216172349717*^9}, {
  3.497216225360303*^9, 3.497216301790658*^9}}],

Cell[BoxData[
 RowBox[{"Intersection", "[", 
  RowBox[{"defaultTreeAmplitude", ",", "DHtreeAmplitude"}], "]"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, 3.497215794981834*^9, {
   3.497215977365601*^9, 3.497216049676209*^9}, {3.497216080606474*^9, 
   3.497216081881445*^9}, {3.497216182762826*^9, 3.497216183486743*^9}, {
   3.497216213779912*^9, 3.4972162438534937`*^9}, {3.497216567115488*^9, 
   3.49721657328831*^9}}],

Cell[TextData[StyleBox["Let us now scan-over a large class (200) of \
tree-amplitude formulae given by different recursive schemes:  (this will \
take a while, because the full recursion is done for each scheme)",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.497216113789947*^9, 3.497216172349717*^9}, {
  3.497216225360303*^9, 3.4972163446071873`*^9}, {3.4972166761475782`*^9, 
  3.497216689573102*^9}, {3.497216948780315*^9, 3.4972169518520184`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"treeResidueList", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"nAmpTerms", "[", "##", "]"}], "[", 
          RowBox[{
          "m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p", ",", "m", 
           ",", "p"}], "]"}], "&"}], "@@", "j"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Tuples", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3"}], "]"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"-", "4"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"-", "4"}], ",", "3"}], "]"}]}], "}"}], "]"}]}], "}"}]}],
      "]"}], "//", "withTiming"}]}], ";"}], "\n", 
 RowBox[{"Length", "@", "%"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, 3.497215794981834*^9, {
   3.497215977365601*^9, 3.497216049676209*^9}, {3.497216080606474*^9, 
   3.497216081881445*^9}, {3.497216182762826*^9, 3.497216183486743*^9}, {
   3.497216213779912*^9, 3.4972162438534937`*^9}, {3.497216352455288*^9, 
   3.497216481263817*^9}, {3.4972165803402157`*^9, 3.497216609116416*^9}, {
   3.49721665282514*^9, 3.4972166543065*^9}, {3.497216692275421*^9, 
   3.497216693098448*^9}, {3.4972167242167587`*^9, 3.4972169573419113`*^9}, {
   3.497217184914844*^9, 3.497217186629965*^9}}],

Cell[TextData[StyleBox["We have just generated a long list of distinct \
formulae for the 8-point NNMHV tree-amplitude:",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.497216113789947*^9, 3.497216172349717*^9}, {
  3.497216225360303*^9, 3.4972163446071873`*^9}, {3.4972164990712967`*^9, 
  3.497216519797151*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"distinctResidueList", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"#", ",", "#"}], "]"}], "&"}], "@", 
    RowBox[{"Flatten", "[", "treeResidueList", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Length", "@", "%"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{" ", 
     RowBox[{
      RowBox[{
      "and", " ", "they", " ", "all", " ", "give", " ", "the", " ", "correct",
        " ", "tree"}], "-", 
      RowBox[{"amplitude", "!"}]}], ")"}], "+"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"#", ",", "#"}], "]"}], "&"}], "@", 
  RowBox[{"(", 
   RowBox[{"Total", "/@", "treeResidueList"}], ")"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, 3.497215794981834*^9, {
   3.497215977365601*^9, 3.497216049676209*^9}, {3.497216080606474*^9, 
   3.497216081881445*^9}, {3.497216182762826*^9, 3.497216183486743*^9}, {
   3.497216213779912*^9, 3.4972162438534937`*^9}, {3.497216352455288*^9, 
   3.497216481263817*^9}, {3.497216526536762*^9, 3.497216534788611*^9}, {
   3.497216635352792*^9, 3.497216647987081*^9}, {3.497216959774353*^9, 
   3.497217031288437*^9}, {3.497217173793831*^9, 3.497217194847913*^9}, {
   3.497217350473675*^9, 3.497217355274398*^9}}],

Cell[TextData[StyleBox["To find the set of independent relations, consider \
each tree-amplitude as a vector (each with 20 components being \"+1\" and the \
rest zero), identifying which of the 176 independent tree-amplitude terms are \
involved in the formula. To indicate that each of these formulae give the \
tree amplitude, let us append each row with a 177th column equal to \"-1\"",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.497216113789947*^9, 3.497216172349717*^9}, {
  3.497216225360303*^9, 3.4972163446071873`*^9}, {3.4972164990712967`*^9, 
  3.497216519797151*^9}, {3.4972170409335747`*^9, 3.497217159828673*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"treeAmplitudeFormulae", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "\[Rule]", "1"}], "&"}], "/@", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"distinctResidueList", ",", "#"}], "]"}], "&"}], "/@", 
             "j"}], "]"}]}], ",", 
          RowBox[{"177", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}], ",", 
        RowBox[{"{", "177", "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "treeResidueList"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"nice", "@", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<1\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "Times"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
           RowBox[{"Darker", "[", 
            RowBox[{"Darker", "[", "Blue", "]"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"0", "\[Rule]", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<0\>\"", ",", 
           RowBox[{"FontFamily", "\[Rule]", "Times"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "8"}], ",", 
           RowBox[{"GrayLevel", "[", "0.25", "]"}]}], "]"}]}]}], "}"}]}], 
     ")"}]}], "*)"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, 3.497215794981834*^9, {
   3.497215977365601*^9, 3.497216049676209*^9}, {3.497216080606474*^9, 
   3.497216081881445*^9}, {3.497216182762826*^9, 3.497216183486743*^9}, {
   3.497216213779912*^9, 3.4972162438534937`*^9}, {3.497216352455288*^9, 
   3.497216481263817*^9}, {3.497216526536762*^9, 3.497216534788611*^9}, {
   3.497216635352792*^9, 3.497216647987081*^9}, {3.497216959774353*^9, 
   3.497217031288437*^9}, {3.497217170004191*^9, 3.49721717046834*^9}, {
   3.4972172021356916`*^9, 3.497217311769218*^9}, {3.497217369977656*^9, 
   3.497217414766683*^9}, {3.4972174459849367`*^9, 3.497217471578949*^9}, {
   3.4972175093683577`*^9, 3.497217565887597*^9}}],

Cell[TextData[StyleBox["To determine the number of independent formulae, we \
need only compute the rank of this matrix!",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.497216113789947*^9, 3.497216172349717*^9}, {
   3.497216225360303*^9, 3.4972163446071873`*^9}, {3.4972164990712967`*^9, 
   3.497216519797151*^9}, {3.4972170409335747`*^9, 3.497217159828673*^9}, {
   3.497217575213212*^9, 3.497217591781827*^9}, 3.4972176282378473`*^9}],

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "treeAmplitudeFormulae", "]"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.4945870640014563`*^9, 3.494587066607305*^9}, {
   3.494587261639737*^9, 3.494587282289494*^9}, {3.495660817967312*^9, 
   3.495660839040482*^9}, {3.495660907161008*^9, 3.495660949622883*^9}, {
   3.495687487707712*^9, 3.495687488129068*^9}, {3.496261638516244*^9, 
   3.496261643643867*^9}, {3.4966689589811*^9, 3.496668965388866*^9}, {
   3.496669049845834*^9, 3.496669052428298*^9}, 3.497215794981834*^9, {
   3.497215977365601*^9, 3.497216049676209*^9}, {3.497216080606474*^9, 
   3.497216081881445*^9}, {3.497216182762826*^9, 3.497216183486743*^9}, {
   3.497216213779912*^9, 3.4972162438534937`*^9}, {3.497216352455288*^9, 
   3.497216481263817*^9}, {3.497216526536762*^9, 3.497216534788611*^9}, {
   3.497216635352792*^9, 3.497216647987081*^9}, {3.497216959774353*^9, 
   3.497217031288437*^9}, {3.497217170004191*^9, 3.49721717046834*^9}, {
   3.4972172021356916`*^9, 3.497217311769218*^9}, {3.497217369977656*^9, 
   3.497217414766683*^9}, {3.4972174459849367`*^9, 3.497217471578949*^9}, {
   3.4972175093683577`*^9, 3.497217565887597*^9}, {3.497217599523299*^9, 
   3.497217601943014*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowToolbars->"EditBar",
WindowSize->{1715, 684},
WindowMargins->{{75, Automatic}, {Automatic, 17}},
ShowCellTags->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 528, 13, 167, "Title"],
Cell[CellGroupData[{
Cell[1120, 39, 145, 2, 88, "Section"],
Cell[CellGroupData[{
Cell[1290, 45, 153, 2, 47, "Subsection"],
Cell[1446, 49, 348, 8, 73, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[1843, 63, 547, 8, 88, "Section"],
Cell[CellGroupData[{
Cell[2415, 75, 251, 4, 47, "Subsection"],
Cell[CellGroupData[{
Cell[2691, 83, 295, 4, 32, "Subsubsection"],
Cell[2989, 89, 851, 18, 92, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[3877, 112, 293, 4, 32, "Subsubsection"],
Cell[4173, 118, 652, 13, 53, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4874, 137, 222, 3, 47, "Subsection"],
Cell[5099, 142, 3748, 120, 187, "Output"],
Cell[8850, 264, 1312, 32, 92, "Code",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[10187, 300, 463, 6, 32, "Subsubsection"],
Cell[10653, 308, 1561, 36, 92, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[12251, 349, 455, 7, 32, "Subsubsection"],
Cell[12709, 358, 973, 22, 53, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[13719, 385, 410, 7, 32, "Subsubsection"],
Cell[14132, 394, 1097, 27, 73, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15278, 427, 236, 4, 47, "Subsection"],
Cell[CellGroupData[{
Cell[15539, 435, 485, 7, 32, "Subsubsection"],
Cell[16027, 444, 1120, 23, 73, "Code",
 InitializationCell->False],
Cell[17150, 469, 1196, 24, 73, "Code",
 InitializationCell->False],
Cell[18349, 495, 1317, 27, 73, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[19703, 527, 510, 7, 32, "Subsubsection"],
Cell[20216, 536, 1188, 23, 73, "Code",
 InitializationCell->False],
Cell[21407, 561, 977, 17, 53, "Code",
 InitializationCell->False],
Cell[22387, 580, 1218, 24, 53, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[23642, 609, 564, 8, 32, "Subsubsection"],
Cell[24209, 619, 990, 17, 53, "Code",
 InitializationCell->False],
Cell[25202, 638, 1138, 19, 53, "Code",
 InitializationCell->False],
Cell[26343, 659, 1280, 25, 53, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27672, 690, 478, 13, 48, "Subsection"],
Cell[CellGroupData[{
Cell[28175, 707, 747, 19, 34, "Subsubsection"],
Cell[28925, 728, 926, 16, 53, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[29888, 749, 793, 19, 34, "Subsubsection"],
Cell[30684, 770, 1035, 17, 53, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[31756, 792, 793, 19, 34, "Subsubsection"],
Cell[32552, 813, 1102, 20, 53, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[33691, 838, 844, 20, 34, "Subsubsection"],
Cell[34538, 860, 1301, 22, 53, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35888, 888, 562, 15, 48, "Subsection"],
Cell[CellGroupData[{
Cell[36475, 907, 794, 19, 34, "Subsubsection"],
Cell[37272, 928, 1567, 33, 53, "Code",
 InitializationCell->False],
Cell[38842, 963, 1887, 40, 53, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40790, 1010, 212, 3, 88, "Section"],
Cell[CellGroupData[{
Cell[41027, 1017, 449, 7, 47, "Subsection"],
Cell[CellGroupData[{
Cell[41501, 1028, 528, 16, 34, "Subsubsection"],
Cell[42032, 1046, 1033, 21, 92, "Code",
 InitializationCell->False],
Cell[43068, 1069, 401, 11, 34, "Text"],
Cell[43472, 1082, 1834, 44, 130, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[45343, 1131, 576, 16, 34, "Subsubsection"],
Cell[45922, 1149, 1041, 21, 92, "Code",
 InitializationCell->False],
Cell[46966, 1172, 401, 11, 34, "Text"],
Cell[47370, 1185, 1937, 46, 130, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[49344, 1236, 575, 16, 34, "Subsubsection"],
Cell[49922, 1254, 1051, 21, 92, "Code",
 InitializationCell->False],
Cell[50976, 1277, 355, 11, 34, "Text"],
Cell[51334, 1290, 2088, 49, 130, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[53459, 1344, 629, 17, 34, "Subsubsection"],
Cell[54091, 1363, 1110, 22, 92, "Code",
 InitializationCell->False],
Cell[55204, 1387, 382, 11, 34, "Text"],
Cell[55589, 1400, 2191, 52, 130, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[57817, 1457, 648, 17, 34, "Subsubsection"],
Cell[58468, 1476, 2240, 45, 168, "Code",
 InitializationCell->False],
Cell[60711, 1523, 2568, 55, 168, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63328, 1584, 803, 11, 47, "Subsection"],
Cell[CellGroupData[{
Cell[64156, 1599, 508, 8, 32, "Subsubsection"],
Cell[64667, 1609, 329, 10, 34, "Text"],
Cell[64999, 1621, 6814, 174, 416, "Code",
 InitializationCell->False],
Cell[71816, 1797, 367, 5, 34, "Text"],
Cell[72186, 1804, 6603, 167, 416, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[78826, 1976, 591, 16, 34, "Subsubsection"],
Cell[79420, 1994, 329, 10, 34, "Text"],
Cell[79752, 2006, 1947, 41, 149, "Code",
 InitializationCell->False],
Cell[81702, 2049, 443, 12, 34, "Text"],
Cell[82148, 2063, 2024, 48, 130, "Code",
 InitializationCell->False],
Cell[84175, 2113, 332, 5, 34, "Text"],
Cell[84510, 2120, 1633, 33, 130, "Code",
 InitializationCell->False],
Cell[86146, 2155, 443, 12, 34, "Text"],
Cell[86592, 2169, 1952, 46, 130, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[88581, 2220, 576, 16, 34, "Subsubsection"],
Cell[89160, 2238, 910, 16, 73, "Code",
 InitializationCell->False],
Cell[90073, 2256, 443, 12, 34, "Text"],
Cell[90519, 2270, 1965, 45, 130, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[92521, 2320, 542, 15, 34, "Subsubsection"],
Cell[93066, 2337, 991, 17, 73, "Code",
 InitializationCell->False],
Cell[94060, 2356, 443, 12, 34, "Text"],
Cell[94506, 2370, 1619, 36, 168, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[96162, 2411, 629, 17, 34, "Subsubsection"],
Cell[96794, 2430, 978, 17, 73, "Code",
 InitializationCell->False],
Cell[97775, 2449, 443, 12, 34, "Text"],
Cell[98221, 2463, 1715, 38, 168, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99985, 2507, 650, 9, 47, "Subsection"],
Cell[CellGroupData[{
Cell[100660, 2520, 591, 16, 34, "Subsubsection"],
Cell[101254, 2538, 5180, 123, 149, "Code",
 InitializationCell->False],
Cell[106437, 2663, 443, 12, 34, "Text"],
Cell[106883, 2677, 1952, 46, 130, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[108872, 2728, 576, 16, 34, "Subsubsection"],
Cell[109451, 2746, 4750, 110, 92, "Code",
 InitializationCell->False],
Cell[114204, 2858, 443, 12, 34, "Text"],
Cell[114650, 2872, 2054, 48, 130, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[116741, 2925, 575, 16, 34, "Subsubsection"],
Cell[117319, 2943, 3127, 67, 92, "Code",
 InitializationCell->False],
Cell[120449, 3012, 443, 12, 34, "Text"],
Cell[120895, 3026, 2178, 50, 130, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[123110, 3081, 629, 17, 34, "Subsubsection"],
Cell[123742, 3100, 3228, 70, 92, "Code",
 InitializationCell->False],
Cell[126973, 3172, 443, 12, 34, "Text"],
Cell[127419, 3186, 2281, 53, 130, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129749, 3245, 769, 11, 47, "Subsection"],
Cell[CellGroupData[{
Cell[130543, 3260, 624, 17, 34, "Subsubsection"],
Cell[131170, 3279, 4646, 127, 213, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[135853, 3411, 576, 16, 34, "Subsubsection"],
Cell[136432, 3429, 4885, 134, 213, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[141354, 3568, 575, 16, 34, "Subsubsection"],
Cell[141932, 3586, 5111, 145, 213, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[147080, 3736, 629, 17, 34, "Subsubsection"],
Cell[147712, 3755, 4914, 140, 213, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152687, 3902, 303, 4, 88, "Section"],
Cell[CellGroupData[{
Cell[153015, 3910, 859, 19, 48, "Subsection"],
Cell[153877, 3931, 668, 15, 80, "Text"],
Cell[154548, 3948, 1631, 31, 53, "Code",
 InitializationCell->False],
Cell[156182, 3981, 5154, 130, 156, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[161373, 4116, 622, 9, 47, "Subsection"],
Cell[161998, 4127, 159, 2, 34, "Text"],
Cell[162160, 4131, 1995, 56, 168, "Code",
 InitializationCell->False],
Cell[164158, 4189, 170, 2, 34, "Text"],
Cell[164331, 4193, 2704, 82, 168, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[167072, 4280, 571, 9, 47, "Subsection"],
Cell[CellGroupData[{
Cell[167668, 4293, 167, 3, 32, "Subsubsection"],
Cell[167838, 4298, 432, 13, 38, "Text"],
Cell[168273, 4313, 319, 4, 34, "Text"],
Cell[168595, 4319, 900, 26, 53, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[169532, 4350, 368, 12, 36, "Subsubsection"],
Cell[169903, 4364, 375, 11, 38, "Text"],
Cell[170281, 4377, 243, 6, 53, "Code",
 InitializationCell->False],
Cell[170527, 4385, 369, 6, 34, "Text"],
Cell[170899, 4393, 924, 25, 53, "Code",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[171860, 4423, 415, 12, 36, "Subsubsection"],
Cell[172278, 4437, 429, 12, 38, "Text"],
Cell[172710, 4451, 298, 7, 53, "Code",
 InitializationCell->False],
Cell[173011, 4460, 369, 6, 34, "Text"],
Cell[173383, 4468, 977, 26, 53, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174409, 4500, 717, 17, 48, "Subsection"],
Cell[175129, 4519, 492, 7, 97, "Text"],
Cell[175624, 4528, 1438, 33, 149, "Code",
 InitializationCell->False],
Cell[177065, 4563, 224, 3, 34, "Text"],
Cell[177292, 4568, 1379, 32, 111, "Code",
 InitializationCell->False],
Cell[178674, 4602, 405, 6, 55, "Text"],
Cell[179082, 4610, 825, 13, 53, "Code",
 InitializationCell->False],
Cell[179910, 4625, 454, 6, 34, "Text"],
Cell[180367, 4633, 1919, 43, 73, "Code",
 InitializationCell->False],
Cell[182289, 4678, 314, 5, 34, "Text"],
Cell[182606, 4685, 1665, 37, 111, "Code",
 InitializationCell->False],
Cell[184274, 4724, 630, 8, 55, "Text"],
Cell[184907, 4734, 2686, 60, 73, "Code",
 InitializationCell->False],
Cell[187596, 4796, 439, 6, 34, "Text"],
Cell[188038, 4804, 1231, 18, 53, "Code",
 InitializationCell->False]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> bcfw.m <==
(* ::Package:: *)

(******************************************************************************
 *                                                                            *
 *    General Tree-Level BCFW Recursions in the Grassmannian  v0              *
 *                                                                            *
 *    J. Bourjaily, October 2010                                              *
 *                                                                            *
 *                                                                            *
 ******************************************************************************)

Print[\!\(\*
TagBox[
StyleBox[
RowBox[{"Panel", "[", 
RowBox[{
RowBox[{"Column", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Panel", "[", 
RowBox[{
RowBox[{"Graphics", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "1.75`", "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.9817627457812106`", ",", "0.2867076127786349`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2317627457812106`"}], ",", "0.2867076127786349`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.377851787087894`", ",", "0.8317676206833615`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.377851787087894`", ",", "1.1682323793166385`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9182323793166385`", ",", "1.6278517870878944`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5817676206833615`", ",", "1.6278517870878944`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.16823237931663845`", ",", "1.6278517870878944`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.16823237931663845`"}], ",", "1.6278517870878944`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6278517870878944`"}], ",", "1.1682323793166385`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6278517870878944`"}], ",", "0.8317676206833615`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"PointSize", "[", "0.0125`", "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3146625176280136`"}], ",", "1.3146625176280136`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3680607966083864`"}], ",", "1.2125`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2125`"}], ",", "1.3680607966083864`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{"2.0646625176280136`", ",", "1.3146625176280136`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{"1.9625`", ",", "1.3680607966083864`"}], "]"}], "]"}], ",", 
RowBox[{"Point", "[", 
RowBox[{"List", "[", 
RowBox[{"2.118060796608386`", ",", "1.2125`"}], "]"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"RGBColor", "[", 
RowBox[{"1", ",", 
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "9"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"5", ",", "9"}], "]"}]}], "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "1.75`", "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}], ",", "0.24`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"EdgeForm", "[", 
RowBox[{"GrayLevel", "[", "1", "]"}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"1", ",", "1", ",", "1"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.875`", ",", "1"}], "]"}], ",", "0.125`"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"RGBColor", "[", 
RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\\[CircleTimes]\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "39.5`"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.875`", ",", "1"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"RGBColor", "[", 
RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
RowBox[{"Text", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<BCFW\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.875`", ",", "0.7`"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"19", ",", "27"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"19", ",", "27"}], "]"}], ",", "1"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}], ",", "0.24`"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<L\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "1"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<R\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.75`", ",", "1"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"n", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSlant", ",", "Italic"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.0126644452187055`", ",", "0.14160196114911955`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"1", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2626644452187053`"}], ",", "0.14160196114911955`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"j", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSlant", ",", "Italic"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2199961883371426`", ",", "1.821036952345708`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{
RowBox[{"HoldForm", "[", 
RowBox[{"Plus", "[", 
RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.625168360566421`", ",", "1.8046934119326015`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0482163874911592`", ",", "0.6533370801811904`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6355884545011986`", ",", "0.9115170891800287`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3158233394322946`", ",", "1.0766851893773084`"}], "]"}]}], "]"}], ",", 
RowBox[{"Inset", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.24713925908609138`"}], ",", "0.6854810234367761`"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"ImageSize", ",", 
RowBox[{"List", "[", 
RowBox[{"311.375`", ",", "176.25`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"PlotRange", ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.75`"}], ",", "2.5`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.`", ",", "1.95`"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"1", ",", "20", ",", "20"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FrameMargins", ",", "0"}], "]"}]}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<Efficient Tree-Amplitudes in \>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<N=\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Lucida Calligraphy\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<4 SYM\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<via BCFW in the Momentum-Twistor Grassmannian\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "Times"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<Jacob L. Bourjaily, 2010\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "Times"}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "15"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Alignment", ",", "Center"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"9", ",", "10"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FrameMargins", ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"15", ",", "15"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "12.5`"}], "]"}]}], "]"}]}], "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)];


BeginPackage["BCFW`"]
Begin["Global`"]


(*Generalized BCFW recursion "schemes" *)
bcfwPartitions[n_,k_]:=DeleteCases[Select[Transpose/@Tuples[List[Function[y,y[[Select[Range[Length[y]],Count[y[[Range[1,#-1]]],y[[#]]]==0&]]]][Join[#,Reverse[Reverse/@#]]]&@Select[IntegerPartitions[n+2,{2}],Min[#]>=3&],Function[y,y[[Select[Range[Length[y]],Count[y[[Range[1,#-1]]],y[[#]]]==0&]]]][Join[#,Reverse[Reverse/@#]]]&@Select[IntegerPartitions[k+1,{2}],Min[#]>=1&]]],Count[Count[Range@@(Sort@{2,#-2}&@#1),#2]==1&@@##&/@#,False]==0&],{{3,1},___}|{___,{3,2}}];

generalBCFWbridge[a_:0,b_:0,c_:0][{nL_,kL_},{nR_,kR_}]:=Block[{leftTerms,rightTerms,jHatL,jHatR,nHat,leftShift,rightShiftJ,eph1,rightShiftN,bridgeTerms},leftTerms=If[kL==2,{{1,0}},{#1,Normal[SparseArray[{i_,i_}:>1,{kL+kR-3,kL-2}]].RotateLeft[#2,{0,a}].Normal[SparseArray[List[{i_,i_}:>1,{nL,nL-1}->leftShift],{nL,nL}]].Normal[SparseArray[{i_,i_}:>1,{nL,nL+nR-2}]]}&@@@((generalTreeContour[a,b,c][nL,kL]/.{ab[x__]:>ab@@({x}/.(Rule@@@Transpose[List[Range[nL],RotateRight[Range[nL],a]]]))})/.{ab[x__]:>If[Mod[Count[{x},nL|nL-1],2]==0||Count[{x},nL]==0||kR==1,ab[x],If[Length[Intersection[{nL+nR-2,nL+nR-3},{x}]]==2,(-ab@@({x}/.{nL->(1)})ab[nL,nL-1,nL+nR-3,nL+nR-2]/ab[nL-1,nL+nR-3,nL+nR-2,1]),(ab[x]+leftShift (ab@@({x}/.{nL->(nL-1)})))]]})]/.If[kR==1,leftShift->0,leftShift->(ab[nL,nL+nR-3,nL+nR-2,1]/ab[nL+nR-3,nL+nR-2,1,nL-1])];rightTerms=If[kR<=2,{{1,0}},{#1,RotateLeft[Normal[SparseArray[{i_,i_}:>1,{kL+kR-3,kR-2}]],{kR-2,0}].RotateLeft[#2,{0,b}].Normal[SparseArray[List[{i_,i_}:>1,{1,2}->rightShiftJ,{nR,nR-1}->rightShiftN],{nR,nR}]].RotateLeft[Normal[SparseArray[{i_,i_}:>1,{nR,nL+nR-2}]],{0,nR}]}&@@@(((generalTreeContour[a,b,c][nR,kR]/.{ab[x__]:>ab@@({x}/.(Rule@@@Transpose[List[Range[nR],RotateRight[Range[nR],b]]]))})/.{ab[x__]:>If[Mod[Count[{x},1|2],2]==0||Count[{x},1]==0,ab[x],If[Length[Intersection[{x},{nR-1,nR}]]==2,(-ab@@({x}/.{1->eph1})ab[1,2,nR-1,nR]/ab[2,nR-1,nR,eph1]),(ab[x]+rightShiftJ (ab@@({x}/.{1->2})))]]}/.{ab[x__]:>If[Mod[Count[{x},nR|nR-1],2]==0||Count[{x},nR]==0,ab[x],If[Length[Intersection[{1,2},{x}]]==2,(-(ab@@({x}/.{nR->eph1}))ab[1,2,nR,nR-1]/ab[nR-1,eph1,1,2]),(ab[x]+rightShiftN (ab@@({x}/.{nR->(nR-1)})))]]})/.{ab[x__]:>ab@@({x}/.(Rule@@@Transpose[List[Range[nR],Range[nL-1,nL+nR-2]]]))})/.{ab[x__]:>ab@@({x}/.{eph1->1})}]/.{rightShiftJ->ab[nL+nR-3,nL+nR-2,1,nL-1]/ab[nL,nL+nR-3,nL+nR-2,1],rightShiftN->ab[nL+nR-2,1,nL-1,nL]/ab[1,nL-1,nL,nL+nR-3]};bridgeTerms=If[kR==1,{{1,0}},{{Power[Times@@(ab@@@Partition[{nL+nR-3,nL+nR-2,1,nL-1,nL},4,1,1]),-1],Normal[SparseArray[(Rule@@@Transpose[List[{kL-1,#}&/@#,ab@@@Partition[RotateLeft[#],4,1,1]]])&@{nL+nR-3,nL+nR-2,1,nL-1,nL},{kL+kR-3,nL+nR-2}]]}}];{#1,cleanDelta[#2]}&@@@(({Times@@#1,RotateLeft[Plus@@#2,{0,-c}]}&@@@Transpose/@Tuples[{leftTerms,bridgeTerms,rightTerms}])/.{ab[x__]:>ab@@({x}/.(Rule@@@Transpose[List[Range[nL+nR-2],RotateRight[Range[nL+nR-2],-c]]]))})];

generalTreeContour[x__][3,1]=generalTreeContour[x__][n_,2]={{1,{}}};
generalTreeContour[a_:0,b_:0,c_:0][n_,k_]:=generalTreeContour[a,b,c][n,k]=Flatten[generalBCFWbridge[a,b,c]@@@bcfwPartitions[n,k],1];

treeContour[n_,k_]:=generalTreeContour[0,0,0][n,k];


(*Component ampliutude generation (not to be used numerically!: too slow)*)
parseInput[x__]:=(If[Count[{x},m/2|p/2,\[Infinity]]>2,(Print[" Amplitudes involving more than one pair of fermions must be specified in more detail. Please specify the R-charges of each particle in question, referring to the manual if necessary."];-1),Block[{output,kCharge,gaugeList,signature,wList={x}/.{m/2->fm,p/2->fp,m->{1,2,3,4},p->{}}},If[Count[{x},m/2|p/2,\[Infinity]]>0,wList=(wList/.{(fm)->{1,2,3},(fp)->{4}});];If[Mod[Length[Cases[Flatten[wList],_Integer]],4]!=0,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(kCharge=Length[Cases[Flatten[wList],_Integer]]/4;If[(kCharge<2||kCharge>(Length[{x}]-2))&&Length[{x}]!=3,(Print["  The amplitude you requested vanishes because it is worse than MHV (or MHV-bar)."];-1),(gaugeList=Position[wList,#][[All,1]]&/@Range[4];If[Length[Intersection[Length/@gaugeList,Length/@gaugeList]]>1,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(signature=Signature[Flatten[Transpose[Position[Flatten[wList],#]&/@Range[4]]]];If[signature<=0,ReplacePart[gaugeList,{1->gaugeList[[1,Join[{2,1},Range[3,Length[gaugeList[[1]]]]]]]}],gaugeList])])])]]]);

AmpTerms[a_Integer:0,b_Integer:0,c_Integer:0][x__]:=AmpTerms[a,b,c][x]=Block[{detList=parseInput[x]},If[Not[detList===-1],Block[{ephN=Length[{x}],contour,qInverse,MHVprefactor,resList,cHatList,ephK=Length[detList[[1]]],partitionList,signatureList},MHVprefactor=(mhvPrefactor[ephN]);qInverse=(QabInverse[ephN]);partitionList=({#,Delete[Range[ephK],Partition[#,1]]}&/@Subsets[Range[ephK],{2}]);signatureList=Signature[Flatten[#]]&/@partitionList;contour=(generalTreeContour[a,b,c][ephN,ephK]);{resList,cHatList}=Transpose[{#1,Join[{},If[ephK==2,{},#2.qInverse]]}&@@@contour];MHVprefactor ((resList)*(Function[{y},Times@@Table[If[ephK>2&&Count[Sort/@Partition[Range[ephN],ephK,1,1],Sort@j]==1,(Block[{ephMinor=Select[Partition[Range[ephN],ephK,1,1],Length[Union[#,j]]==Length[j]&][[1]]},Signature[j]Signature[ephMinor](Times@@(ab@@@Partition[ephMinor,2,1]))*Det[contour[[y,2]][[All,ephMinor[[2;;-2]]]]]]),(signatureList.(((ab@@j[[#1]])*If[j[[#2]]==={},1,Det[cHatList[[y]][[All,j[[#2]]]]]])&@@@partitionList))],{j,detList}]]/@Range[Length[cHatList]]))],{0}]];
AmpTerms[x__]/;Length[{x}]>3:=AmpTerms[x]=AmpTerms[0,0,0][x];
Amp[x__]:=Amp[x]=Total[AmpTerms[0,0,0][x]];


(*faster numerical implementation of exactly the same formulae as above*)
nAmpTerms[a_Integer:0,b_Integer:0,c_Integer:0][x__]:=If[Length[{x}]!=Length[Zs]&&ValueQ[nQinverse]&&ValueQ[nMHVprefactor],Print["  Amplitudes can only be evaluated numerically if the global variables Zs (momentum-twistors) have been defined. Please run one of:\n     useReferences[], useRandomKinematics[],\n     setupUsingTwistors[], setupUsingSpinors[], or setupUsingFourMomenta[]."];{0},Block[{ephContour,parsedInput=parseInput[x]},If[Not[parsedInput===-1],Block[{ephN=Length[{x}],ephK=Length[parsedInput[[1]]]},If[Depth[nContour[a,b,c][ephN,ephK]]==2||Depth[cMatrixList[a,b,c][ephN,ephK]]==2,(nContour[a,b,c][ephN,ephK]=(ephContour=generalTreeContour[a,b,c][ephN,ephK];ab[q__]:=ab[q]=If[Not[OrderedQ[{q}]],(Signature[{q}]*(ab@@Sort[{q}])),Det[Zs[[{q}]]]];ephContour);cMatrixList[a,b,c][ephN,ephK]=Join[If[ephK==2,{},#.nQinverse],Transpose[Ls]]&/@(nContour[a,b,c][ephN,ephK][[All,2]]);cMatrixDetList[a,b,c][ephN,ephK][y_]:=cMatrixDetList[a,b,c][ephN,ephK][y]=Det[#[[All,y]]]&/@(cMatrixList[a,b,c][ephN,ephK]);ClearAll[ab]);];nMHVprefactor*((nContour[a,b,c][ephN,ephK][[All,1]])*(Times@@(cMatrixDetList[a,b,c][ephN,ephK][#]&/@parsedInput)))],{0}]]];
nAmp[x__]:=Total[nAmpTerms[0,0,0][x]/.(If[Length[#]>0,#,{}]&@rootSrule)];

mhvPrefactor[n_]:=1/Times@@(ab@@@Partition[Range[n],2,1,1]);


toN={ab[x__Integer]:>If[Not[Depth[Zs]>=3&&Length[Intersection[{x},Range[Length[Zs]]]]==Length[Intersection[{x},{x}]]],ab[x],If[Length[{x}]==4,(Det[Zs[[{x}]]]),If[Length[{x}]==2,Det[Zs[[{x},1;;2]]],ab[x]]]],s[x__]:>If[Not[Depth[xMomenta]>=3&&Length[Intersection[{x},Range[Length[Zs]]]]==Length[Intersection[{x},{x}]]],s[x],Det[Total[xMomenta[[{x}]]]]],ab[x_,X[y__],X[z__],w_]:>If[Not[Depth[regionMomenta]>=3&&Length[Intersection[{x,y,z,w},Range[Length[Zs]]]]==Length[Intersection[{x,y,z,w},{x,y,z,w}]]],ab[x,X[y],X[z],w],({{0,1},{-1,0}}.Zs[[x,1;;2]].({-1,1}.(regionMomenta[[{y}]])).{{0,1},{-1,0}}.({{0,1},{-1,0}}.Zs[[w,1;;2]].({-1,1}.(regionMomenta[[{z}]]))))]};


(*Conversions between momentum twistors and spinors and momenta and back and Interfacing with external data*)

Qab[n_]:=Normal[SparseArray[Flatten[Table[Rule@@@Transpose[List[{Mod[i,n,1],Mod[#,n,1]}&/@{i-1,i,i+1},{1/ab[i-1,i],ab[i+1,i-1]/(ab[i-1,i]ab[i,i+1]),1/ab[i,i+1]}]],{i,n}],1]]]/.{ab[x__]:>ab@@(Mod[{x},n,1])};
QabInverse[nP_]:=Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,ab[j,i],0],{nP,nP}]];
pauliMatrices=List[{{1,0},{0,1}},{{0,1},{1,0}},{{0,-I},{I,0}},{{1,0},{0,-1}}];


setupUsingSpinors[ls_List,lbs_List]:=Block[{\[Mu]s},ClearAll[nContour,cMatrixList,cMatrixDetList];Ls=ls;Lbs=lbs;(ab[x__]:=ab[x]=Det[Ls[[{x}]]];nQinverse=QabInverse[Length[Ls]];ClearAll[ab];);nMHVprefactor=1/Times@@(Det[#]&/@Partition[Ls,2,1,1]);\[Mu]s=(nQinverse).Lbs;Zs=Join@@@Transpose[{Ls,\[Mu]s}];];setupUsingSpinors[{ls_List,lbs_List}]:=setupUsingSpinors@@{ls,lbs};

setupUsingTwistors[zs_]:=(ClearAll[nContour,cMatrixList,cMatrixDetList];Zs=zs;Ls=Zs[[All,1;;2]];(ab[x__]:=ab[x]=Det[Ls[[{x}]]];nQinverse=QabInverse[Length[Ls]];ClearAll[ab];);nMHVprefactor=1/Times@@(Det[Zs[[#,1;;2]]]&/@Partition[Range[Length[zs]],2,1,1]););

setupUsingFourMomenta[fourMomentaList_]:=If[Not[Max[Abs/@Total[fourMomentaList]]<=Power[10,-Accuracy[fourMomentaList]+3]],Print["The input momenta do not add to zero."],Block[{ephN=Length[fourMomentaList]},xMomenta=fourMomentaList.pauliMatrices;fourMomenta=fourMomentaList;If[Max[Abs/@(Chop[#,Power[10,-Accuracy[fourMomentaList]+4]]&/@Det/@xMomenta)]>0,Print[" Some of the momenta are not light-like."],(regionMomenta=Chop/@((Total[xMomenta[[1;;#]]]-xMomenta[[1]])&/@Range[ephN]);{Ls,Lbs}=Transpose[Function[{y},Block[{\[Lambda],\[Lambda]b},Chop/@({{Power[y[[1,1]],1/2],\[Lambda][2]},{Power[y[[1,1]],1/2],\[Lambda]b[2]}}/.((If[Length[#]==0,Print["Please re-generate momenta."];{},#[[1]]])&@(Quiet[Solve[#==0&/@(Flatten[Outer[Times,{Power[y[[1,1]],1/2],\[Lambda][2]},{Power[y[[1,1]],1/2],\[Lambda]b[2]}]-y][[2;;3]]),{\[Lambda][2],\[Lambda]b[2]}]])))]]/@xMomenta];If[Count[{Ls,Lbs},_ \[Lambda],\[Infinity]]>0,Print["Please re-generate momenta."];,If[Length[Cases[{Ls,Lbs},_Power|_Sqrt,\[Infinity]]]>0,{Ls,Lbs}=N[{Ls,Lbs}];];setupUsingSpinors[Ls,Lbs]])]]];


(*Use pre-defined reference twistors or randomly-generated, (rational-valued) Minkowski-kinematics*)
useReferences[nP_]:=Block[{referenceList={{-3,5,3,-3},{2,6,-1,-3},{-2,5,-1,5},{3,3,5,-2},{0,-5,6,0},{-1,2,-5,-5},{2,0,-6,-1},{2,1,-5,-3},{4,-1,-6,1},{-2,-5,4,4},{-5,2,6,-1},{-1,6,1,-4},{5,-5,-5,3},{6,4,-5,-3},{4,6,-3,-4}}},Zs=If[nP<16,referenceList[[1;;nP]],Join[referenceList[[1;;15]],RandomInteger[{-50,50},{nP-15,4}]]];setupUsingTwistors[Zs];];

useRandomKinematics[n_,rationalQ_:0,precision_:0]:=Block[{seedLsLbs=Transpose[List[{#1,#2+I #3},{#1,#2-I #3}]&@@@({#1,2#2 #3,(#2^2-#3^2)}&@@@RandomInteger[{1,50},{n-2,3}])],netSeedMomenta,momentumRules,\[Alpha],\[Beta],\[Gamma],\[Delta],\[Mu]bars,p1,p2,p3,p0},netSeedMomenta=Total[(Outer[Times,##]&@@@Transpose[seedLsLbs])];momentumRules=Rule@@@Transpose[{{\[Alpha],\[Beta],\[Gamma],\[Delta]},{#1,Re[#2],Im[#3],#4}&@@Flatten[netSeedMomenta]}];{Ls,Lbs}=Reverse/@List[Join[seedLsLbs[[1]],({{-Sqrt[\[Beta]^2 + \[Gamma]^2], -(((\[Beta] + I*\[Gamma])*\[Delta])/Sqrt[\[Beta]^2 + \[Gamma]^2])},{-Sqrt[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]], 0}})],Join[seedLsLbs[[2]],({{Sqrt[\[Beta]^2 + \[Gamma]^2]/\[Delta], (\[Beta] - I*\[Gamma])/Sqrt[\[Beta]^2 + \[Gamma]^2]},{-Sqrt[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]], 0}})]]/.momentumRules;rootSrule={s1->Ls[[1,1]],s2->Sqrt[Ls[[2,1]]Lbs[[2,1]]]};{Ls,Lbs}=List[ReplacePart[Ls,{1->s1 Ls[[1]]/Ls[[1,1]],2-> s2 Ls[[2]]/Ls[[2,1]]}],ReplacePart[Lbs,{1->Lbs[[1]]Ls[[1,1]]/s1,2->Lbs[[2]]Ls[[2,1]]/s2}]];{Ls,Lbs}={Power[Total[Ls[[3;;-1,1]]],-1]Ls,Power[Total[Ls[[3;;-1,1]]],-1]Lbs};fourMomenta=Chop/@(({p0,p1,p2,p3}/.Solve[#==0&/@Flatten[(({p0,p1,p2,p3}.pauliMatrices)-#)]][[1]])&/@(Outer[Times,#1,#2]&@@@Transpose[{Ls,Lbs}/.rootSrule]));xMomenta=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];regionMomenta=Chop/@((Total[xMomenta[[1;;#]]]-xMomenta[[1]])&/@Range[n]);If[rationalQ===0,{Ls,Lbs}=N[({Ls,Lbs}/.rootSrule)];If[Not[precision===0],{Ls,Lbs}=N[{Ls,Lbs}];];];Zs=Join@@@Transpose[List[Ls,(Transpose[#1].{{0,1},{-1,0}}.#2)&@@@Transpose[List[regionMomenta,Ls]]]];Ws=Join@@@Transpose[List[({{0,1},{-1,0}}.#1.{{0,1},{-1,0}}.#2)&@@@Transpose[List[regionMomenta,Lbs]],{{0,1},{-1,0}}.#&/@Lbs]];nMHVprefactor=1/Times@@(Det[Zs[[#,1;;2]]]&/@Partition[Range[n],2,1,1]);(ab[x__]:=ab[x]=Det[Ls[[{x}]]];nQinverse=QabInverse[Length[Ls]];ClearAll[ab];);ClearAll[nContour,cMatrixList,cMatrixDetList];];

useRandomTwistors[nP_]:=setupUsingTwistors[RandomInteger[{-75,75},{nP,4}]];

useRandomSpinors[n_,rationalQ_:0,precision_:0]:=Block[{seedLsLbs=Transpose[List[{#1,#2+I #3},{#1,#2-I #3}]&@@@({#1,2#2 #3,(#2^2-#3^2)}&@@@RandomInteger[{1,50},{n-2,3}])],netSeedMomenta,momentumRules,\[Alpha],\[Beta],\[Gamma],\[Delta],\[Mu]bars,p1,p2,p3,p0},netSeedMomenta=Total[(Outer[Times,##]&@@@Transpose[seedLsLbs])];momentumRules=Rule@@@Transpose[{{\[Alpha],\[Beta],\[Gamma],\[Delta]},{#1,Re[#2],Im[#3],#4}&@@Flatten[netSeedMomenta]}];{Ls,Lbs}=Reverse/@List[Join[seedLsLbs[[1]],({{-Sqrt[\[Beta]^2 + \[Gamma]^2], -(((\[Beta] + I*\[Gamma])*\[Delta])/Sqrt[\[Beta]^2 + \[Gamma]^2])},{-Sqrt[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]], 0}})],Join[seedLsLbs[[2]],({{Sqrt[\[Beta]^2 + \[Gamma]^2]/\[Delta], (\[Beta] - I*\[Gamma])/Sqrt[\[Beta]^2 + \[Gamma]^2]},{-Sqrt[(\[Beta]^2 + \[Gamma]^2 - \[Alpha]*\[Delta])/\[Delta]], 0}})]]/.momentumRules;rootSrule={s1->Ls[[1,1]],s2->Sqrt[Ls[[2,1]]Lbs[[2,1]]]};{Ls,Lbs}=List[ReplacePart[Ls,{1->s1 Ls[[1]]/Ls[[1,1]],2-> s2 Ls[[2]]/Ls[[2,1]]}],ReplacePart[Lbs,{1->Lbs[[1]]Ls[[1,1]]/s1,2->Lbs[[2]]Ls[[2,1]]/s2}]];If[rationalQ===0,{Ls,Lbs}=N[{Power[Total[Ls[[3;;-1,1]]],-1]Ls,Power[Total[Ls[[3;;-1,1]]],-1]Lbs}/.rootSrule];If[Not[precision===0],{Ls,Lbs}=N[({Power[Total[Ls[[3;;-1,1]]],-1]Ls,Power[Total[Ls[[3;;-1,1]]],-1]Lbs}/.rootSrule)];];,{Ls,Lbs}={Power[Total[Ls[[3;;-1,1]]],-1]Ls,Power[Total[Ls[[3;;-1,1]]],-1]Lbs};];setupUsingSpinors[Ls,Lbs];];


(*aesthetics and human-readability*)
nice[exprn_]:=Block[{niceExprn=(exprn/.{ab[x_,X[y1__],X[y2__],z_]:>ab[x,Row[List["|",Subscript["x",Row[If[Max[{y1}]>9,Riffle[{y1},Style[" ",FontSize->4]],{y1}]]],Subscript["x",Row[If[Max[{y2}]>9,Riffle[{y2},Style[" ",FontSize->4]],{y2}]]],"|"]],z]}/.{ab[x__,y_Integer/;y>9,z__]:>ab[x,Row[List[Style[" ",FontSize->4],y,Style[" ",FontSize->4]]],z]}/.{ab[y_Integer/;y>9,z__]:>ab[Row[List[y,Style[" ",FontSize->4]]],z]}/.{ab[x__,y_Integer/;y>9]:>ab[x,Row[List[Style[" ",FontSize->4],y]]]}/.{ab[x__]:>Row[List["\[LeftAngleBracket]",x,"\[RightAngleBracket]"]]}/.{s[x__]:>Subscript[s,Row[{x}]]})},If[Head[exprn]===List,MatrixForm[niceExprn],niceExprn]];

order[exprn_,option_:1]:=If[option==0,(exprn/.{ab[x__]:>(Signature[{x}]ab@@Sort[{x}])}),Block[{nGuess=Max[Join[{0},Flatten[List@@@Cases[exprn,_ab,{0,\[Infinity]}]]]],consec,xLike},consec=Partition[Range[nGuess],2,1,1];xLike=If[Length[Range[#2,#3]]>Length[Range[#4,#1+nGuess]],{#3,#4,#1,#2},{##}]&@@@Select[Flatten/@Subsets[consec,{2}],Length[Intersection[#,#]]==4&];(exprn/.{ab[x__]:>If[Length[{x}]==2,(If[Length[#]==1,Signature[#[[1]]]*Signature[{x}](ab@@#[[1]]),Signature[{x}](ab@@(Sort[{x}]))]&@(Select[consec,Length[Intersection[{x},#]]==2&,1])),If[Length[#]==1,Signature[#[[1]]]Signature[{x}](ab@@#[[1]]),Block[{xLikeLines=Select[consec,Length[Intersection[#,{x}]]==2&],boundaries},If[Length[xLikeLines]==0,Signature[{x}]ab@@(Sort[{x}]),(boundaries=Complement[{x},xLikeLines[[1]]];If[(Length[Range[boundaries[[2]],If[xLikeLines[[1,1]]<boundaries[[2]],nGuess,0]+xLikeLines[[1,1]]]]+Length[Range[xLikeLines[[1,2]],If[boundaries[[1]]<xLikeLines[[1,2]],nGuess,0]+boundaries[[1]]]])>Length[Range[boundaries[[1]],If[xLikeLines[[1,1]]<boundaries[[1]],nGuess,0]+xLikeLines[[1,1]]]]+Length[Range[xLikeLines[[1,2]],If[boundaries[[2]]<xLikeLines[[1,2]],nGuess,0]+boundaries[[2]]]],boundaries=Reverse[boundaries];];- Signature[Join[boundaries,xLikeLines[[1]]]]Signature[{x}]ab@@RotateLeft[Join[boundaries,xLikeLines[[1]]]])]]]&@Select[xLike,Length[Intersection[#,{x}]]==4&]]})]];

twistorSchouten=#//. {ab[a___,x_,b___,y_,c___] ab[d___,x_,e___,y_,f___]:>Signature[Flatten[List[x,y,Sort[{a,b,c}]]]]*Signature[List[a,x,b,y,c]]*Signature[Flatten[List[x,y,Sort[{d,e,f}]]]]*Signature[List[d,x,e,y,f]]*ab@@Flatten[{x,y,Sort[{a,b,c}]}] ab@@Flatten[{x,y,Sort[{d,e,f}]}],ab[a___,x_,b___,y_,c___] ab[d___,y_,e___,x_,f___]:>Signature[Flatten[List[x,y,Sort[{a,b,c}]]]]*Signature[List[a,x,b,y,c]]*Signature[Flatten[List[x,y,Sort[{d,e,f}]]]]*Signature[List[d,y,e,x,f]]* ab@@Flatten[{x,y,Sort[{a,b,c}]}] ab@@Flatten[{x,y,Sort[{d,e,f}]}]}//. {ab[x_,y_,a_,b_] ab[x_,y_,c_,d_]-ab[x_,y_,a_,d_] ab[x_,y_,c_,b_]:>ab[x,y,a,c] ab[x,y,b,d],ab[x_,y_,a_,b_] ab[x_,y_,c_,d_]-ab[x_,y_,a_,c_] ab[x_,y_,b_,d_]:>ab[x,y,a,d] ab[x,y,c,b],ab[x_,y_,a_,b_] ab[x_,y_,c_,d_]+ab[x_,y_,a_,d_] ab[x_,y_,b_,c_]:>ab[x,y,a,c] ab[x,y,b,d],ab[x_,y_,a_,b_] ab[x_,y_,c_,d_]+ab[x_,y_,a_,c_] ab[x_,y_,d_,b_]:>ab[x,y,a,d] ab[x,y,c,b]}&;

twistorSimplify[exprn_,orderQ_:0]:=If[Count[exprn,ab[x_,y_],\[Infinity]]>0,Simplify[order[exprn]/.Rule@@@(({#,twistorSchouten[#]}&/@Cases[exprn,ab[x__]ab[y__]-ab[z__]ab[w__]|ab[x__]ab[y__]+ab[z__]ab[w__],{0,\[Infinity]}]))],order[FullSimplify[If[orderQ==1,order[FullSimplify[order[exprn,0],TransformationFunctions->{Automatic,twistorSchouten}],1],exprn],TransformationFunctions->{Automatic,twistorSchouten}],1]];

toSpinorHelicity[ephN_:0][exprn_]:=Block[{nGuess=If[ephN===0,Max[Join[{0},Flatten[List@@@Cases[exprn,_ab,{0,\[Infinity]}]]]],ephN],consec,xLike},consec=Partition[Range[nGuess],2,1,1];xLike=If[Length[Range[#2,#3]]>=Length[Range[#4,#1+If[#1<#4,nGuess,0]]],{#3,#4,#1,#2},{##}]&@@@Select[Flatten/@Subsets[consec,{2}],Length[Intersection[#,#]]==4&];(exprn/.{ab[x__]:>If[Length[{x}]==2,(If[Length[#]==1,Signature[#[[1]]]*Signature[{x}](ab@@#[[1]]),Signature[{x}](ab@@(Sort[{x}]))]&@(Select[consec,Length[Intersection[{x},#]]==2&,1])),If[Length[#]==1,Signature[#[[1]]]Signature[{x}](ab@@(#[[1,1;;2]]))(ab@@(#[[1,3;;4]]))(s@@Mod[Range[#[[1,2]],If[#[[1,3]]<#[[1,2]],nGuess,0]+#[[1,3]]],nGuess,1]),Block[{xLikeLines=Select[consec,Length[Intersection[#,{x}]]==2&],boundaries},If[Length[xLikeLines]==0,Signature[{x}]ab@@(Sort[{x}]),(boundaries=Complement[{x},xLikeLines[[1]]];If[(Length[Range[boundaries[[2]],If[xLikeLines[[1,1]]<boundaries[[2]],nGuess,0]+xLikeLines[[1,1]]]]+Length[Range[xLikeLines[[1,2]],If[boundaries[[1]]<xLikeLines[[1,2]],nGuess,0]+boundaries[[1]]]])>Length[Range[boundaries[[1]],If[xLikeLines[[1,1]]<boundaries[[1]],nGuess,0]+xLikeLines[[1,1]]]]+Length[Range[xLikeLines[[1,2]],If[boundaries[[2]]<xLikeLines[[1,2]],nGuess,0]+boundaries[[2]]]],boundaries=Reverse[boundaries];]; Signature[Join[boundaries,xLikeLines[[1]]]]Signature[{x}](ab@@xLikeLines[[1]])(ab[boundaries[[2]],X[Mod[boundaries[[2]]-1,nGuess,1],xLikeLines[[1,1]]],X[xLikeLines[[1,1]],Mod[boundaries[[1]]-1,nGuess,1]],boundaries[[1]]]))]]]&@Select[xLike,Length[Intersection[#,{x}]]==4&]]})];

cleanDelta[mat_]:=Block[{ephN=Length[mat[[1]]],ephK=Length[mat],ephZs,nMat,replaceRules},ephZs=RandomInteger[{-200,200},{ephN,4}];nMat=mat/.{ab[x__]:>Det[ephZs[[{x}]]]};replaceRules=Select[Rule@@@Transpose[{mat,Total[MapIndexed[Function[{y,z},If[Length[y]-Count[y,0]==5,Normal[SparseArray[Rule@@@Transpose[List[{z[[1]],#}&/@y,ab@@@Partition[RotateLeft[y],4,1,1]]],{ephK,ephN}]],Normal[SparseArray[Rule@@@Transpose[List[{z[[1]],#}&/@y,ab@@@Partition[Range[Length[y]],4,1,1]]],{ephK,ephN}]]]],(Flatten[Position[#,q_/;q!=0]]&/@nMat)]]}],((#[[1]])/.{ab[x__]:>Det[ephZs[[{x}]]]})==((#[[2]]/.{ab[x__]:>Det[ephZs[[{x}]]]}))&];mat/.replaceRules];

SetAttributes[withTiming,HoldFirst];withTiming[exprn_]:=Block[{t0=AbsoluteTime[],exprnHead=Unevaluated[exprn][[0]],ampName,ampArgs,exprnArgs=List@@Unevaluated[exprn],output,ephN,ephK,messageStart},ephN=If[Length[exprnArgs]==2,exprnArgs[[1]],Length[exprnArgs]];{ephK,ampArgs}=If[Length[exprnArgs]==2,{exprnArgs[[-1]]-2,-1},((If[Count[exprnArgs,m/2|p/2,\[Infinity]]>2,({-1,-1}),Block[{kCharge,gaugeList,signature,wList=exprnArgs/.{m/2->fm,p/2->fp,m->{1,2,3,4},p->{}}},If[Count[exprnArgs,m/2|p/2,\[Infinity]]>0,wList=(wList/.{(fm)->{1,2,3},(fp)->{4}});];If[Mod[Length[Cases[Flatten[wList],_Integer]],4]!=0,({-1,-1}),(kCharge=Length[Cases[Flatten[wList],_Integer]]/4;If[kCharge<2||kCharge>(Length[exprnArgs]-2),({-1,-1}),({kCharge-2,wList})])]]]))];ampName=If[ampArgs===-1,"",Function[{argList},Row[Prepend[Append[Riffle[argList/.{{}->Subscript[Style["g",FontFamily->Times,FontSize->16],Style["+",FontFamily->Times,FontSize->16]],{x_Integer}:>Subsuperscript[Style["\[Psi]",FontFamily->Times,FontSize->14],Style["+1/2",FontFamily->Times,FontSize->12],Row[Style[#,FontFamily->Times,FontSize->10]&/@List["(",x,")"]]],{x_Integer,y_}:>Subsuperscript[Style["s",FontFamily->Times,FontSize->16],Style["0",FontFamily->Times,FontSize->12],Row[Style[#,FontFamily->Times,FontSize->10]&/@List["(",x,y,")"]]],{x_Integer,y_,z_}:>Subsuperscript[Style["\[Psi]",FontFamily->Times,FontSize->14],Style["-1/2",FontFamily->Times,FontSize->12],Row[Style[#,FontFamily->Times,FontSize->10]&/@List["(",x,y,z,")"]]],{x_Integer,y_,z_,w_}:>Subscript[Style["g",FontFamily->Times,FontSize->16],Style["-",FontFamily->Times,FontSize->16]]},","],Style[")",FontSize->20,FontFamily->Times]],Row[List[Subsuperscript[Style["A",FontFamily->Times,FontSize->16,Italic],Style[ToString[Length[argList]],FontFamily->Times,FontSize->12],Style["("<>ToString[Count[Flatten[argList],4]]<>")",FontFamily->Times,FontSize->12]],Style["(",FontFamily->Times,FontSize->20]]]]]]@ampArgs];output=Evaluate[exprn];messageStart=Which[exprnHead===nAmp||exprnHead===nAmpTerms,Row[List["    Evaluation of the ",ToString[ephN],"-point ",If[ephK>0,Superscript["N",If[ephK>1,ephK,""]],""],"MHV amplitude required "]],exprnHead===Amp||exprnHead===generalTreeContour||exprnHead===treeContour||exprnHead===AmpTerms,Row[List["    Determination of the "<>ToString[ephN]<>"-point ",If[ephK>0,Superscript["N",If[ephK>1,ephK,""]],""],"MHV amplitude required "]],True,Row[List["    Evaluation of the function ",Style[ToString[exprnHead],FontFamily->Times,Italic]," required "]]];Print[messageStart,niceTime[AbsoluteTime[]-t0]," to complete.  ",If[ampArgs===-1,"","\n"],If[ampArgs===-1,"",Row[List["      ",ampName,": "]]]];output];
niceTime[timeInSec_]:=If[timeInSec<10^-18||Not[NumberQ[timeInSec]]||Precision[timeInSec]==0," ",Block[{timeUnitNames={" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"," ps"," fs"," as"},timeScales={31536000,86400,3600,60,1,10^-3,10^-6,10^-9,10^-12,10^-15,10^-18},humanTime},humanTime=Select[Transpose[{RealDigits[Ceiling[#,10^-18]]&/@(timeInSec/timeScales),timeUnitNames}],#[[1,-1]]>0&][[1]];If[Length[humanTime]==0,"",ToString[N[FromDigits[humanTime[[1]]],3]]<>humanTime[[2]]]]];


(*Documentation: *)
bcfwPartitions::usage="bcfPartitions[n_,m_] gives the partitions of (n+2) and (m+1) occuring in the tree-level BCFW recursion formula for the n-particle \!\(\*SuperscriptBox[\"N\", 
RowBox[{\"m\", \"-\", \"2\"}]]\)MHV tree-amplitude A(n,m)=\[CapitalSigma](A(\!\(\*SubscriptBox[\"n\", \"L\"]\),\!\(\*SubscriptBox[\"m\", \"L\"]\)) A(\!\(\*SubscriptBox[\"n\", \"R\"]\),\!\(\*SubscriptBox[\"m\", \"R\"]\)))."

treeContour::usage="A special case of the general tree amplitude contour: 
     treeContour[n_,m_]=generalTreeContour[0,0,0][n,m]."

order::usage="will canonically order the arguments of all angle-brackets. By default, `order' tries to do this with cyclic-ordering and dual-coordinates in mind, but if the optional second argument is chosen to be zero, it order all arguments lexicographically."

twistorSimplify::usage="a general mess-of-a function, which combines the function `order' and FullSimplify (endowed with `twistorSchouten') to simplify expressions."

withTiming::useage="an all-purpose timing-wrapper; withTiming will print-to-screen the time required to evaluate any expression using human-readable units of time. And further, if the Head of the function being wrapped by withTiming is one of `nAmp,' `Amp' etc, withTiming will print formatted output identifying the amplitude being computed."

niceTime::useage="converts a time (measured numerically in seconds) into a human-readable form."


End[]
EndPackage[]

